Higgs self-coupling beta-function in the Standard Model at three loops

We present the results for three-loop beta-function for the Higgs self-coupling calculated within the unbroken phase of the Standard Model. We also provide the expression for three-loop beta-function of the Higgs mass parameter, which is obtained as a by-product of our main calculation. Our results coincide with that of recent paper arXiv:1303.2890. In addition, the expression for the Higgs field anomalous dimension is given.

==> anc/ZHH3l.m <==
(* Result for renormalization constant of Higgs self-energy with general group factors and in general linear gauge hxiQ=1-xiQ *)

ZHH = 1 + (h*((3*a1)/10 + (3*a2)/2 - atau + (3*a1*hxiB)/20 + (3*a2*hxiW)/4 - 
    ab*NR - at*NR))/ep + 
 h^2*(((-93*a1^2)/1600 - (27*a1*a2)/160 + (403*a2^2)/64 - (15*a1*atau)/16 - 
     (15*a2*atau)/16 + (9*atau^2)/8 + (15*a2^2*hxiW)/8 - (3*a2^2*hxiW^2)/16 - 
     3*lam^2 - (9*a1^2*NG)/80 - (5*a2^2*NG)/16 - (5*a1*ab*NR)/48 - 
     (15*a2*ab*NR)/16 + (9*ab^2*NR)/8 - (17*a1*at*NR)/48 - (15*a2*at*NR)/16 - 
     (ab*at*NR)/4 + (9*at^2*NR)/8 - (5*a3*ab*cR*NR)/2 - (5*a3*at*cR*NR)/2 - 
     (11*a1^2*NG*NR)/240 - (5*a2^2*NG*NR)/16)/ep + 
   ((27*a1^2)/400 + (9*a1*a2)/20 - (87*a2^2)/16 + (33*a1*atau)/40 - 
     (3*a2*atau)/8 - (3*atau^2)/4 + (9*a1^2*hxiB)/200 + (9*a1*a2*hxiB)/40 - 
     (3*a1*atau*hxiB)/20 + (9*a1^2*hxiB^2)/800 + (9*a1*a2*hxiW)/40 - 
     (3*a2^2*hxiW)/4 - (3*a2*atau*hxiW)/4 + (9*a1*a2*hxiB*hxiW)/80 + 
     (21*a2^2*hxiW^2)/32 + (27*a1^2*NG)/200 + (3*a2^2*NG)/8 - 
     (7*a1*ab*NR)/40 - (3*a2*ab*NR)/8 - (3*ab^2*NR)/4 + (a1*at*NR)/8 - 
     (3*a2*at*NR)/8 + (3*ab*at*NR)/2 - (3*at^2*NR)/4 + 3*a3*ab*cR*NR + 
     3*a3*at*cR*NR - (3*a1*ab*hxiB*NR)/20 - (3*a1*at*hxiB*NR)/20 - 
     (3*a2*ab*hxiW*NR)/4 - (3*a2*at*hxiW*NR)/4 + (11*a1^2*NG*NR)/200 + 
     (3*a2^2*NG*NR)/8)/ep^2) + 
 h^3*(((91*a1^3)/16000 - (27*a1^2*a2)/3200 + (1449*a1*a2^2)/640 - 
     (57185*a2^3)/1152 + (111*a1^2*atau)/800 - (9*a1*a2*atau)/16 - 
     (71*a2^2*atau)/32 - (549*a1*atau^2)/160 - (105*a2*atau^2)/32 + 
     (7*atau^3)/4 - (279*a1^3*hxiB)/32000 - (81*a1^2*a2*hxiB)/3200 + 
     (1209*a1*a2^2*hxiB)/1280 - (9*a1^2*atau*hxiB)/64 - 
     (9*a1*a2*atau*hxiB)/64 + (27*a1*atau^2*hxiB)/160 - 
     (279*a1^2*a2*hxiW)/6400 + (279*a1*a2^2*hxiW)/640 - 
     (1767*a2^3*hxiW)/256 - (45*a1*a2*atau*hxiW)/64 - 
     (165*a2^2*atau*hxiW)/64 + (27*a2*atau^2*hxiW)/32 + 
     (9*a1*a2^2*hxiB*hxiW)/32 - (9*a1*a2^2*hxiW^2)/160 + (9*a2^3*hxiW^2)/2 + 
     (3*a2^2*atau*hxiW^2)/16 - (9*a1*a2^2*hxiB*hxiW^2)/320 - 
     (33*a2^3*hxiW^3)/64 - (27*a1^2*lam)/200 - (9*a1*a2*lam)/20 - 
     (9*a2^2*lam)/8 + 6*atau^2*lam + (9*a1*lam^2)/10 + (9*a2*lam^2)/2 - 
     3*atau*lam^2 - (9*a1*hxiB*lam^2)/20 - (9*a2*hxiW*lam^2)/4 - 24*lam^3 + 
     (57*a1^3*NG)/1000 - (27*a1^2*a2*NG)/200 + (395*a2^3*NG)/72 - 
     (81*a1^2*atau*NG)/200 + (a2^2*atau*NG)/8 - (27*a1^3*hxiB*NG)/1600 - 
     (3*a1*a2^2*hxiB*NG)/64 - (27*a1^2*a2*hxiW*NG)/320 + 
     (9*a2^3*hxiW*NG)/64 - (9*a1^3*NG^2)/200 - (5*a2^3*NG^2)/72 + 
     (133*a1^2*ab*NR)/2400 + (27*a1*a2*ab*NR)/80 - (71*a2^2*ab*NR)/32 - 
     (109*a1*ab^2*NR)/160 - (105*a2*ab^2*NR)/32 + (5*ab^3*NR)/8 - 
     (143*a1^2*at*NR)/2400 + (3*a1*a2*at*NR)/80 - (71*a2^2*at*NR)/32 + 
     (181*a1*ab*at*NR)/240 + (9*a2*ab*at*NR)/16 - (13*ab^2*at*NR)/8 - 
     (45*a1*at^2*NR)/32 - (105*a2*at^2*NR)/32 - (13*ab*at^2*NR)/8 + 
     (5*at^3*NR)/8 + (9*ab^2*atau*NR)/8 - (11*ab*at*atau*NR)/12 + 
     (9*at^2*atau*NR)/8 + (9*ab*atau^2*NR)/8 + (9*at*atau^2*NR)/8 - 
     (17*a1*a3*ab*cR*NR)/20 - (9*a2*a3*ab*cR*NR)/4 - (39*a3*ab^2*cR*NR)/4 + 
     (7*a1*a3*at*cR*NR)/20 - (9*a2*a3*at*cR*NR)/4 + (23*a3*ab*at*cR*NR)/2 - 
     (39*a3*at^2*cR*NR)/4 + (83*a3^2*ab*cA*cR*NR)/6 + 
     (83*a3^2*at*cA*cR*NR)/6 + 6*a3^2*ab*cR^2*NR + 6*a3^2*at*cR^2*NR - 
     (a1^2*ab*hxiB*NR)/64 - (9*a1*a2*ab*hxiB*NR)/64 + 
     (27*a1*ab^2*hxiB*NR)/160 - (17*a1^2*at*hxiB*NR)/320 - 
     (9*a1*a2*at*hxiB*NR)/64 - (3*a1*ab*at*hxiB*NR)/80 + 
     (27*a1*at^2*hxiB*NR)/160 - (3*a1*a3*ab*cR*hxiB*NR)/8 - 
     (3*a1*a3*at*cR*hxiB*NR)/8 - (5*a1*a2*ab*hxiW*NR)/64 - 
     (165*a2^2*ab*hxiW*NR)/64 + (27*a2*ab^2*hxiW*NR)/32 - 
     (17*a1*a2*at*hxiW*NR)/64 - (165*a2^2*at*hxiW*NR)/64 - 
     (3*a2*ab*at*hxiW*NR)/16 + (27*a2*at^2*hxiW*NR)/32 - 
     (15*a2*a3*ab*cR*hxiW*NR)/8 - (15*a2*a3*at*cR*hxiW*NR)/8 + 
     (3*a2^2*ab*hxiW^2*NR)/16 + (3*a2^2*at*hxiW^2*NR)/16 + 6*ab^2*lam*NR + 
     6*at^2*lam*NR - 3*ab*lam^2*NR - 3*at*lam^2*NR - (31*a1^3*NG*NR)/9000 - 
     (3*a1^2*a2*NG*NR)/40 - (a1*a2^2*NG*NR)/10 + (395*a2^3*NG*NR)/72 + 
     (19*a1^2*ab*NG*NR)/200 + (a2^2*ab*NG*NR)/8 - (11*a1^2*at*NG*NR)/200 + 
     (a2^2*at*NG*NR)/8 - (33*a1^2*atau*NG*NR)/200 + (a2^2*atau*NG*NR)/8 + 
     (11*a1^2*a3*cR*NG*NR)/100 + (3*a2^2*a3*cR*NG*NR)/4 - 
     (11*a1^3*hxiB*NG*NR)/1600 - (3*a1*a2^2*hxiB*NG*NR)/64 - 
     (11*a1^2*a2*hxiW*NG*NR)/320 + (9*a2^3*hxiW*NG*NR)/64 - 
     (11*a1^3*NG^2*NR)/300 - (5*a2^3*NG^2*NR)/36 + (9*ab^3*NR^2)/8 + 
     (5*ab^2*at*NR^2)/24 + (5*ab*at^2*NR^2)/24 + (9*at^3*NR^2)/8 + 
     (209*a1^2*ab*NG*NR^2)/5400 + (a2^2*ab*NG*NR^2)/8 - 
     (121*a1^2*at*NG*NR^2)/5400 + (a2^2*at*NG*NR^2)/8 - 
     (121*a1^3*NG^2*NR^2)/16200 - (5*a2^3*NG^2*NR^2)/72 - 
     (20*a3^2*ab*cR*NG*NR*TF)/3 - (20*a3^2*at*cR*NG*NR*TF)/3)/ep^2 + 
   ((51*a1^3)/4000 + (81*a1^2*a2)/800 - (261*a1*a2^2)/160 + (2309*a2^3)/96 - 
     (429*a1^2*atau)/800 - (9*a1*a2*atau)/80 + (115*a2^2*atau)/32 + 
     (117*a1*atau^2)/80 + (9*a2*atau^2)/16 - atau^3 + (81*a1^3*hxiB)/8000 + 
     (27*a1^2*a2*hxiB)/400 - (261*a1*a2^2*hxiB)/320 + 
     (99*a1^2*atau*hxiB)/800 - (9*a1*a2*atau*hxiB)/160 - 
     (9*a1*atau^2*hxiB)/80 + (27*a1^3*hxiB^2)/8000 + 
     (27*a1^2*a2*hxiB^2)/1600 - (9*a1^2*atau*hxiB^2)/800 + 
     (9*a1^3*hxiB^3)/16000 + (81*a1^2*a2*hxiW)/1600 - (9*a1*a2^2*hxiW)/40 - 
     (5*a2^3*hxiW)/64 + (99*a1*a2*atau*hxiW)/160 + (51*a2^2*atau*hxiW)/32 - 
     (9*a2*atau^2*hxiW)/16 + (27*a1^2*a2*hxiB*hxiW)/800 - 
     (9*a1*a2^2*hxiB*hxiW)/80 - (9*a1*a2*atau*hxiB*hxiW)/80 + 
     (27*a1^2*a2*hxiB^2*hxiW)/3200 + (63*a1*a2^2*hxiW^2)/320 - 
     (147*a2^3*hxiW^2)/64 - (21*a2^2*atau*hxiW^2)/32 + 
     (63*a1*a2^2*hxiB*hxiW^2)/640 + (77*a2^3*hxiW^3)/128 + 
     (117*a1^3*NG)/2000 + (81*a1^2*a2*NG)/400 + (9*a1*a2^2*NG)/80 - 
     (139*a2^3*NG)/48 + (9*a1^2*atau*NG)/100 - (a2^2*atau*NG)/4 + 
     (81*a1^3*hxiB*NG)/4000 + (9*a1*a2^2*hxiB*NG)/160 + 
     (81*a1^2*a2*hxiW*NG)/800 + (5*a2^3*hxiW*NG)/32 + (27*a1^3*NG^2)/500 + 
     (a2^3*NG^2)/12 - (29*a1^2*ab*NR)/800 - (9*a1*a2*ab*NR)/80 + 
     (115*a2^2*ab*NR)/32 - (3*a1*ab^2*NR)/80 + (9*a2*ab^2*NR)/16 - 
     (3*ab^3*NR)/4 - (37*a1^2*at*NR)/800 - (9*a1*a2*at*NR)/80 + 
     (115*a2^2*at*NR)/32 - (3*a1*ab*at*NR)/8 - (9*a2*ab*at*NR)/8 + 
     (3*ab^2*at*NR)/4 + (33*a1*at^2*NR)/80 + (9*a2*at^2*NR)/16 + 
     (3*ab*at^2*NR)/4 - (3*at^3*NR)/4 - (ab^2*atau*NR)/4 + 
     (ab*at*atau*NR)/2 - (at^2*atau*NR)/4 - (ab*atau^2*NR)/4 - 
     (at*atau^2*NR)/4 + (2*a1*a3*ab*cR*NR)/5 + (9*a3*ab^2*cR*NR)/2 - 
     (4*a1*a3*at*cR*NR)/5 - 9*a3*ab*at*cR*NR + (9*a3*at^2*cR*NR)/2 - 
     (11*a3^2*ab*cA*cR*NR)/3 - (11*a3^2*at*cA*cR*NR)/3 - 6*a3^2*ab*cR^2*NR - 
     6*a3^2*at*cR^2*NR - (21*a1^2*ab*hxiB*NR)/800 - 
     (9*a1*a2*ab*hxiB*NR)/160 - (9*a1*ab^2*hxiB*NR)/80 + 
     (3*a1^2*at*hxiB*NR)/160 - (9*a1*a2*at*hxiB*NR)/160 + 
     (9*a1*ab*at*hxiB*NR)/40 - (9*a1*at^2*hxiB*NR)/80 + 
     (9*a1*a3*ab*cR*hxiB*NR)/20 + (9*a1*a3*at*cR*hxiB*NR)/20 - 
     (9*a1^2*ab*hxiB^2*NR)/800 - (9*a1^2*at*hxiB^2*NR)/800 - 
     (21*a1*a2*ab*hxiW*NR)/160 + (51*a2^2*ab*hxiW*NR)/32 - 
     (9*a2*ab^2*hxiW*NR)/16 + (3*a1*a2*at*hxiW*NR)/32 + 
     (51*a2^2*at*hxiW*NR)/32 + (9*a2*ab*at*hxiW*NR)/8 - 
     (9*a2*at^2*hxiW*NR)/16 + (9*a2*a3*ab*cR*hxiW*NR)/4 + 
     (9*a2*a3*at*cR*hxiW*NR)/4 - (9*a1*a2*ab*hxiB*hxiW*NR)/80 - 
     (9*a1*a2*at*hxiB*hxiW*NR)/80 - (21*a2^2*ab*hxiW^2*NR)/32 - 
     (21*a2^2*at*hxiW^2*NR)/32 + (143*a1^3*NG*NR)/6000 + 
     (33*a1^2*a2*NG*NR)/400 + (9*a1*a2^2*NG*NR)/80 - (139*a2^3*NG*NR)/48 - 
     (11*a1^2*ab*NG*NR)/100 - (a2^2*ab*NG*NR)/4 - (a1^2*at*NG*NR)/20 - 
     (a2^2*at*NG*NR)/4 + (11*a1^2*atau*NG*NR)/300 - (a2^2*atau*NG*NR)/4 + 
     (33*a1^3*hxiB*NG*NR)/4000 + (9*a1*a2^2*hxiB*NG*NR)/160 + 
     (33*a1^2*a2*hxiW*NG*NR)/800 + (5*a2^3*hxiW*NG*NR)/32 + 
     (11*a1^3*NG^2*NR)/250 + (a2^3*NG^2*NR)/6 - (ab^3*NR^2)/4 + 
     (ab^2*at*NR^2)/4 + (ab*at^2*NR^2)/4 - (at^3*NR^2)/4 - 
     (121*a1^2*ab*NG*NR^2)/2700 - (a2^2*ab*NG*NR^2)/4 - 
     (11*a1^2*at*NG*NR^2)/540 - (a2^2*at*NG*NR^2)/4 + 
     (121*a1^3*NG^2*NR^2)/13500 + (a2^3*NG^2*NR^2)/12 + 
     (8*a3^2*ab*cR*NG*NR*TF)/3 + (8*a3^2*at*cR*NG*NR*TF)/3)/ep^3 + 
   ((-413*a1^3)/6000 - (279*a1^2*a2)/800 - (51*a1*a2^2)/64 + 
     (6773*a2^3)/216 + (8517*a1^2*atau)/3200 + (411*a1*a2*atau)/320 - 
     (811*a2^2*atau)/128 + (9*a1*atau^2)/16 + (105*a2*atau^2)/16 - 
     (71*atau^3)/48 + (723*a2^3*hxiW)/64 - (69*a2^3*hxiW^2)/32 + 
     (5*a2^3*hxiW^3)/16 - (117*a1^2*lam)/400 - (39*a1*a2*lam)/40 - 
     (39*a2^2*lam)/16 - 5*atau^2*lam - 3*a1*lam^2 - 15*a2*lam^2 + 
     (15*atau*lam^2)/2 + 12*lam^3 - (451*a1^3*NG)/1000 - 
     (27*a1^2*a2*NG)/200 - (57*a1*a2^2*NG)/160 - (961*a2^3*NG)/432 + 
     (351*a1^2*atau*NG)/800 + (7*a2^2*atau*NG)/32 - (17*a2^3*hxiW*NG)/32 - 
     (21*a1^3*NG^2)/400 - (35*a2^3*NG^2)/432 + (5479*a1^2*ab*NR)/86400 - 
     (671*a1*a2*ab*NR)/960 - (811*a2^2*ab*NR)/128 + (101*a1*ab^2*NR)/80 + 
     (93*a2*ab^2*NR)/16 + (25*ab^3*NR)/48 + (52831*a1^2*at*NR)/86400 - 
     (371*a1*a2*at*NR)/960 - (811*a2^2*at*NR)/128 + (31*a1*ab*at*NR)/120 + 
     (7*a2*ab*at*NR)/8 - (13*ab^2*at*NR)/48 + (211*a1*at^2*NR)/240 + 
     (93*a2*at^2*NR)/16 - (13*ab*at^2*NR)/48 + (25*at^3*NR)/48 + 
     (3*a1*ab*atau*NR)/10 + (3*a2*ab*atau*NR)/2 - 2*ab^2*atau*NR + 
     (3*a1*at*atau*NR)/10 + (3*a2*at*atau*NR)/2 + (ab*at*atau*NR)/6 - 
     2*at^2*atau*NR - 2*ab*atau^2*NR - 2*at*atau^2*NR + 
     (991*a1*a3*ab*cR*NR)/720 + (163*a2*a3*ab*cR*NR)/16 - 
     (5*a3*ab^2*cR*NR)/8 + (2419*a1*a3*at*cR*NR)/720 + 
     (163*a2*a3*at*cR*NR)/16 - (19*a3*ab*at*cR*NR)/4 - (5*a3*at^2*cR*NR)/8 - 
     (77*a3^2*ab*cA*cR*NR)/6 - (77*a3^2*at*cA*cR*NR)/6 + 
     (119*a3^2*ab*cR^2*NR)/12 + (119*a3^2*at*cR^2*NR)/12 - 5*ab^2*lam*NR - 
     5*at^2*lam*NR + (15*ab*lam^2*NR)/2 + (15*at*lam^2*NR)/2 - 
     (2261*a1^3*NG*NR)/27000 + (a1^2*a2*NG*NR)/50 + (3*a1*a2^2*NG*NR)/160 - 
     (961*a2^3*NG*NR)/432 + (31*a1^2*ab*NG*NR)/800 + (7*a2^2*ab*NG*NR)/32 + 
     (127*a1^2*at*NG*NR)/800 + (7*a2^2*at*NG*NR)/32 + 
     (143*a1^2*atau*NG*NR)/800 + (7*a2^2*atau*NG*NR)/32 - 
     (33*a1^2*a3*cR*NG*NR)/80 - (45*a2^2*a3*cR*NG*NR)/16 - 
     (17*a2^3*hxiW*NG*NR)/32 - (77*a1^3*NG^2*NR)/1800 - 
     (35*a2^3*NG^2*NR)/216 + (3*a1*ab^2*NR^2)/20 + (3*a2*ab^2*NR^2)/4 - 
     2*ab^3*NR^2 + (3*a1*ab*at*NR^2)/10 + (3*a2*ab*at*NR^2)/2 - 
     (11*ab^2*at*NR^2)/6 + (3*a1*at^2*NR^2)/20 + (3*a2*at^2*NR^2)/4 - 
     (11*ab*at^2*NR^2)/6 - 2*at^3*NR^2 + (341*a1^2*ab*NG*NR^2)/21600 + 
     (7*a2^2*ab*NG*NR^2)/32 + (1397*a1^2*at*NG*NR^2)/21600 + 
     (7*a2^2*at*NG*NR^2)/32 - (847*a1^3*NG^2*NR^2)/97200 - 
     (35*a2^3*NG^2*NR^2)/432 + (16*a3^2*ab*cR*NG*NR*TF)/3 + 
     (16*a3^2*at*cR*NG*NR*TF)/3 + (27*a1^3*z3)/2000 - (27*a1^2*a2*z3)/400 + 
     (9*a1*a2^2*z3)/80 + (63*a2^3*z3)/16 - (117*a1^2*atau*z3)/100 - 
     (18*a1*a2*atau*z3)/5 + (21*a2^2*atau*z3)/4 + (9*a1*atau^2*z3)/5 - 
     3*a2*atau^2*z3 - atau^3*z3 + (3*a2^3*hxiW*z3)/4 - (3*a2^3*hxiW^2*z3)/8 + 
     (27*a1^2*lam*z3)/50 + (9*a1*a2*lam*z3)/5 + (9*a2^2*lam*z3)/2 + 
     (243*a1^3*NG*z3)/500 + (27*a1^2*a2*NG*z3)/100 + (9*a1*a2^2*NG*z3)/20 - 
     (15*a2^3*NG*z3)/4 + (29*a1^2*ab*NR*z3)/300 + (3*a1*a2*ab*NR*z3)/5 + 
     (21*a2^2*ab*NR*z3)/4 - (3*a1*ab^2*NR*z3)/5 - 3*a2*ab^2*NR*z3 - 
     ab^3*NR*z3 - (a1^2*at*NR*z3)/300 - (9*a1*a2*at*NR*z3)/10 + 
     (21*a2^2*at*NR*z3)/4 - (8*a1*ab*at*NR*z3)/15 + (a1*at^2*NR*z3)/5 - 
     3*a2*at^2*NR*z3 - at^3*NR*z3 - a1*a3*ab*cR*NR*z3 - 9*a2*a3*ab*cR*NR*z3 + 
     6*a3*ab^2*cR*NR*z3 - (17*a1*a3*at*cR*NR*z3)/5 - 9*a2*a3*at*cR*NR*z3 + 
     4*a3*ab*at*cR*NR*z3 + 6*a3*at^2*cR*NR*z3 + 6*a3^2*ab*cA*cR*NR*z3 + 
     6*a3^2*at*cA*cR*NR*z3 - 12*a3^2*ab*cR^2*NR*z3 - 12*a3^2*at*cR^2*NR*z3 + 
     (137*a1^3*NG*NR*z3)/1500 + (3*a1^2*a2*NG*NR*z3)/100 + 
     (a1*a2^2*NG*NR*z3)/20 - (15*a2^3*NG*NR*z3)/4 + 
     (11*a1^2*a3*cR*NG*NR*z3)/25 + 3*a2^2*a3*cR*NG*NR*z3)/ep);


==> anc/ZHHHH3l.m <==
(* Result for renormalization constant of quartic vertex with general group factors and in general linear gauge hxiQ=1-xiQ up to first power of hxiQ *)

ZHHHH = lam + (h*((27*a1^2)/400 + (9*a1*a2)/40 + (9*a2^2)/16 - atau^2 - 
    (3*a1*lam)/10 - (3*a2*lam)/2 + (3*a1*hxiB*lam)/10 + (3*a2*hxiW*lam)/2 + 
    12*lam^2 - ab^2*NR - at^2*NR))/ep + 
 h^2*(((-531*a1^3)/8000 - (717*a1^2*a2)/1600 - (97*a1*a2^2)/320 + 
     (497*a2^3)/64 - (9*a1^2*atau)/16 + (33*a1*a2*atau)/40 - 
     (3*a2^2*atau)/16 - (3*a1*atau^2)/5 + (5*atau^3)/2 + (297*a1^2*lam)/400 + 
     (9*a1*a2*lam)/8 + (45*a2^2*lam)/16 + 2*atau^2*lam + 
     (15*a2^2*hxiW*lam)/4 + (27*a1*lam^2)/5 + 27*a2*lam^2 - 12*atau*lam^2 - 
     84*lam^3 - (27*a1^3*NG)/500 - (9*a1^2*a2*NG)/100 - (a1*a2^2*NG)/20 - 
     (a2^3*NG)/4 + (3*a1^2*ab*NR)/80 + (9*a1*a2*ab*NR)/40 - 
     (3*a2^2*ab*NR)/16 + (a1*ab^2*NR)/15 + (5*ab^3*NR)/2 - 
     (57*a1^2*at*NR)/400 + (21*a1*a2*at*NR)/40 - (3*a2^2*at*NR)/16 - 
     (ab^2*at*NR)/2 - (2*a1*at^2*NR)/15 - (ab*at^2*NR)/2 + (5*at^3*NR)/2 - 
     2*a3*ab^2*cR*NR - 2*a3*at^2*cR*NR + 2*ab^2*lam*NR - 4*ab*at*lam*NR + 
     2*at^2*lam*NR - 12*ab*lam^2*NR - 12*at*lam^2*NR - (11*a1^3*NG*NR)/500 - 
     (11*a1^2*a2*NG*NR)/300 - (a1*a2^2*NG*NR)/20 - (a2^3*NG*NR)/4)/ep + 
   ((27*a1^3)/1600 + (153*a1^2*a2)/1600 - (177*a1*a2^2)/320 - (231*a2^3)/64 - 
     (27*a1^2*atau)/400 - (9*a1*a2*atau)/40 - (9*a2^2*atau)/16 + 
     (21*a1*atau^2)/10 + (3*a2*atau^2)/2 - (3*atau^3)/2 + 
     (81*a1^3*hxiB)/4000 + (27*a1^2*a2*hxiB)/400 + (27*a1*a2^2*hxiB)/160 - 
     (3*a1*atau^2*hxiB)/10 + (81*a1^2*a2*hxiW)/800 + (27*a1*a2^2*hxiW)/80 + 
     (27*a2^3*hxiW)/32 - (3*a2*atau^2*hxiW)/2 + (171*a1^2*lam)/200 + 
     (63*a1*a2*lam)/20 + (87*a2^2*lam)/8 - 12*atau^2*lam - 
     (9*a1^2*hxiB*lam)/100 - (9*a1*a2*hxiB*lam)/20 - (9*a1*a2*hxiW*lam)/20 - 
     6*a2^2*hxiW*lam - 9*a1*lam^2 - 45*a2*lam^2 + 12*atau*lam^2 + 
     (18*a1*hxiB*lam^2)/5 + 18*a2*hxiW*lam^2 + 144*lam^3 + 
     (81*a1^3*NG)/2000 + (27*a1^2*a2*NG)/400 + (3*a1*a2^2*NG)/80 + 
     (3*a2^3*NG)/16 - (27*a1^2*ab*NR)/400 - (9*a1*a2*ab*NR)/40 - 
     (9*a2^2*ab*NR)/16 + (a1*ab^2*NR)/10 + (3*a2*ab^2*NR)/2 - (3*ab^3*NR)/2 - 
     (27*a1^2*at*NR)/400 - (9*a1*a2*at*NR)/40 - (9*a2^2*at*NR)/16 + 
     (3*ab^2*at*NR)/2 + (7*a1*at^2*NR)/10 + (3*a2*at^2*NR)/2 + 
     (3*ab*at^2*NR)/2 - (3*at^3*NR)/2 + 6*a3*ab^2*cR*NR + 6*a3*at^2*cR*NR - 
     (3*a1*ab^2*hxiB*NR)/10 - (3*a1*at^2*hxiB*NR)/10 - 
     (3*a2*ab^2*hxiW*NR)/2 - (3*a2*at^2*hxiW*NR)/2 - 12*ab^2*lam*NR - 
     12*at^2*lam*NR + 12*ab*lam^2*NR + 12*at*lam^2*NR + 
     (33*a1^3*NG*NR)/2000 + (11*a1^2*a2*NG*NR)/400 + (3*a1*a2^2*NG*NR)/80 + 
     (3*a2^3*NG*NR)/16)/ep^2) + 
 h^3*(((207*a1^4)/16000 + (29*a1^3*a2)/400 + (9167*a1^2*a2^2)/4800 + 
     (731*a1*a2^3)/1440 - (25571*a2^4)/384 + (1107*a1^3*atau)/4000 - 
     (279*a1^2*a2*atau)/800 - (523*a1*a2^2*atau)/160 - (161*a2^3*atau)/32 + 
     (237*a1^2*atau^2)/400 + (19*a1*a2*atau^2)/40 - (37*a2^2*atau^2)/16 - 
     (189*a1*atau^3)/20 - (45*a2*atau^3)/4 + (53*atau^4)/12 - 
     (1593*a1^4*hxiB)/80000 - (2151*a1^3*a2*hxiB)/16000 - 
     (291*a1^2*a2^2*hxiB)/3200 + (1491*a1*a2^3*hxiB)/640 - 
     (27*a1^3*atau*hxiB)/160 + (99*a1^2*a2*atau*hxiB)/400 - 
     (9*a1*a2^2*atau*hxiB)/160 - (9*a1^2*atau^2*hxiB)/50 + 
     (3*a1*atau^3*hxiB)/4 - (1593*a1^3*a2*hxiW)/16000 - 
     (1341*a1^2*a2^2*hxiW)/3200 + (249*a1*a2^3*hxiW)/640 + 
     (1761*a2^4*hxiW)/128 - (27*a1^2*a2*atau*hxiW)/32 + 
     (99*a1*a2^2*atau*hxiW)/80 - (9*a2^3*atau*hxiW)/32 - 
     (9*a1*a2*atau^2*hxiW)/10 - (15*a2^2*atau^2*hxiW)/4 + 
     (15*a2*atau^3*hxiW)/4 - (3969*a1^3*lam)/4000 - (5247*a1^2*a2*lam)/800 - 
     (639*a1*a2^2*lam)/160 + (3951*a2^3*lam)/32 - (477*a1^2*atau*lam)/50 + 
     (57*a1*a2*atau*lam)/5 - (15*a2^2*atau*lam)/2 - (84*a1*atau^2*lam)/5 - 
     24*a2*atau^2*lam + (178*atau^3*lam)/3 + (891*a1^3*hxiB*lam)/4000 + 
     (27*a1^2*a2*hxiB*lam)/80 + (27*a1*a2^2*hxiB*lam)/32 + 
     (3*a1*atau^2*hxiB*lam)/5 + (891*a1^2*a2*hxiW*lam)/800 + 
     (9*a1*a2^2*hxiW*lam)/16 - (969*a2^3*hxiW*lam)/32 + 
     3*a2*atau^2*hxiW*lam + (339*a1^2*lam^2)/50 - 27*a1*a2*lam^2 - 
     (479*a2^2*lam^2)/2 + (174*a1*atau*lam^2)/5 + 78*a2*atau*lam^2 + 
     88*atau^2*lam^2 + (81*a1^2*hxiB*lam^2)/50 + (81*a1*a2*hxiB*lam^2)/10 - 
     (18*a1*atau*hxiB*lam^2)/5 + (81*a1*a2*hxiW*lam^2)/10 + 
     (171*a2^2*hxiW*lam^2)/2 - 18*a2*atau*hxiW*lam^2 + (1026*a1*lam^3)/5 + 
     1026*a2*lam^3 - 400*atau*lam^3 - (126*a1*hxiB*lam^3)/5 - 
     126*a2*hxiW*lam^3 - 2304*lam^4 - (189*a1^4*NG)/10000 - 
     (69*a1^3*a2*NG)/500 + (17*a1^2*a2^2*NG)/480 + (317*a1*a2^3*NG)/720 + 
     (545*a2^4*NG)/96 - (189*a1^3*atau*NG)/1000 + (9*a1^2*a2*atau*NG)/40 + 
     (a1*a2^2*atau*NG)/8 + (a2^3*atau*NG)/8 - (63*a1^2*atau^2*NG)/100 + 
     (a2^2*atau^2*NG)/4 - (81*a1^4*hxiB*NG)/5000 - (27*a1^3*a2*hxiB*NG)/
      1000 - (3*a1^2*a2^2*hxiB*NG)/200 - (3*a1*a2^3*hxiB*NG)/40 - 
     (81*a1^3*a2*hxiW*NG)/1000 - (27*a1^2*a2^2*hxiW*NG)/200 - 
     (3*a1*a2^3*hxiW*NG)/40 - (3*a2^4*hxiW*NG)/8 - (567*a1^3*lam*NG)/1000 - 
     (243*a1^2*a2*lam*NG)/200 - (27*a1*a2^2*lam*NG)/40 - (27*a2^3*lam*NG)/8 + 
     (3*a2^3*hxiW*lam*NG)/4 + (72*a1^2*lam^2*NG)/25 + 8*a2^2*lam^2*NG - 
     (81*a1^4*NG^2)/2500 - (9*a1^3*a2*NG^2)/250 - (a1^2*a2^2*NG^2)/50 - 
     (a1*a2^3*NG^2)/90 - (a2^4*NG^2)/12 + (107*a1^3*ab*NR)/4000 + 
     (21*a1^2*a2*ab*NR)/160 - (85*a1*a2^2*ab*NR)/96 - (161*a2^3*ab*NR)/32 + 
     (149*a1^2*ab^2*NR)/1800 + (5*a1*a2*ab^2*NR)/4 - (19*a2^2*ab^2*NR)/8 - 
     (127*a1*ab^3*NR)/60 - (45*a2*ab^3*NR)/4 + (11*ab^4*NR)/4 + 
     (71*a1^3*at*NR)/4000 + (33*a1^2*a2*at*NR)/800 - 
     (949*a1*a2^2*at*NR)/480 - (161*a2^3*at*NR)/32 - (3*a1^2*ab*at*NR)/50 - 
     (3*a1*a2*ab*at*NR)/4 - (3*a2^2*ab*at*NR)/4 + (49*a1*ab^2*at*NR)/60 + 
     (3*a2*ab^2*at*NR)/4 - (19*ab^3*at*NR)/6 - (97*a1^2*at^2*NR)/1800 + 
     (11*a1*a2*at^2*NR)/10 - (19*a2^2*at^2*NR)/8 + (49*a1*ab*at^2*NR)/60 + 
     (3*a2*ab*at^2*NR)/4 - (19*ab^2*at^2*NR)/6 - (247*a1*at^3*NR)/60 - 
     (45*a2*at^3*NR)/4 - (19*ab*at^3*NR)/6 + (11*at^4*NR)/4 + 
     (7*a1^2*ab*atau*NR)/40 - (7*a1*a2*ab*atau*NR)/20 + (a2^2*ab*atau*NR)/8 + 
     (7*ab^3*atau*NR)/3 + (47*a1^2*at*atau*NR)/200 - 
     (9*a1*a2*at*atau*NR)/20 + (a2^2*at*atau*NR)/8 - ab^2*at*atau*NR - 
     ab*at^2*atau*NR + (7*at^3*atau*NR)/3 - (4*ab^2*atau^2*NR)/3 + 
     (4*ab*at*atau^2*NR)/3 - (4*at^2*atau^2*NR)/3 + (7*ab*atau^3*NR)/3 + 
     (7*at*atau^3*NR)/3 - (3*a1^2*a3*ab*cR*NR)/10 - (6*a1*a2*a3*ab*cR*NR)/5 - 
     (3*a2^2*a3*ab*cR*NR)/2 - (29*a1*a3*ab^2*cR*NR)/30 - 
     (3*a2*a3*ab^2*cR*NR)/2 - 25*a3*ab^3*cR*NR + (3*a1^2*a3*at*cR*NR)/50 - 
     (9*a1*a2*a3*at*cR*NR)/5 - (3*a2^2*a3*at*cR*NR)/2 + 13*a3*ab^2*at*cR*NR + 
     (31*a1*a3*at^2*cR*NR)/30 - (3*a2*a3*at^2*cR*NR)/2 + 
     13*a3*ab*at^2*cR*NR - 25*a3*at^3*cR*NR + 24*a3^2*ab^2*cA*cR*NR + 
     24*a3^2*at^2*cA*cR*NR + 10*a3^2*ab^2*cR^2*NR + 10*a3^2*at^2*cR^2*NR + 
     (9*a1^3*ab*hxiB*NR)/800 + (27*a1^2*a2*ab*hxiB*NR)/400 - 
     (9*a1*a2^2*ab*hxiB*NR)/160 + (a1^2*ab^2*hxiB*NR)/50 + 
     (3*a1*ab^3*hxiB*NR)/4 - (171*a1^3*at*hxiB*NR)/4000 + 
     (63*a1^2*a2*at*hxiB*NR)/400 - (9*a1*a2^2*at*hxiB*NR)/160 - 
     (3*a1*ab^2*at*hxiB*NR)/20 - (a1^2*at^2*hxiB*NR)/25 - 
     (3*a1*ab*at^2*hxiB*NR)/20 + (3*a1*at^3*hxiB*NR)/4 - 
     (3*a1*a3*ab^2*cR*hxiB*NR)/5 - (3*a1*a3*at^2*cR*hxiB*NR)/5 + 
     (9*a1^2*a2*ab*hxiW*NR)/160 + (27*a1*a2^2*ab*hxiW*NR)/80 - 
     (9*a2^3*ab*hxiW*NR)/32 + (a1*a2*ab^2*hxiW*NR)/10 - 
     (15*a2^2*ab^2*hxiW*NR)/4 + (15*a2*ab^3*hxiW*NR)/4 - 
     (171*a1^2*a2*at*hxiW*NR)/800 + (63*a1*a2^2*at*hxiW*NR)/80 - 
     (9*a2^3*at*hxiW*NR)/32 - (3*a2*ab^2*at*hxiW*NR)/4 - 
     (a1*a2*at^2*hxiW*NR)/5 - (15*a2^2*at^2*hxiW*NR)/4 - 
     (3*a2*ab*at^2*hxiW*NR)/4 + (15*a2*at^3*hxiW*NR)/4 - 
     3*a2*a3*ab^2*cR*hxiW*NR - 3*a2*a3*at^2*cR*hxiW*NR + 
     (3*a1^2*ab*lam*NR)/50 + (9*a1*a2*ab*lam*NR)/5 - (15*a2^2*ab*lam*NR)/2 - 
     (52*a1*ab^2*lam*NR)/15 - 24*a2*ab^2*lam*NR + 50*ab^3*lam*NR - 
     (141*a1^2*at*lam*NR)/50 + (33*a1*a2*at*lam*NR)/5 - 
     (15*a2^2*at*lam*NR)/2 + (8*a1*ab*at*lam*NR)/3 + 12*a2*ab*at*lam*NR - 
     10*ab^2*at*lam*NR - (112*a1*at^2*lam*NR)/15 - 24*a2*at^2*lam*NR - 
     10*ab*at^2*lam*NR + 50*at^3*lam*NR + (28*ab^2*atau*lam*NR)/3 - 
     (8*ab*at*atau*lam*NR)/3 + (28*at^2*atau*lam*NR)/3 + 
     (28*ab*atau^2*lam*NR)/3 + (28*at*atau^2*lam*NR)/3 - 
     40*a3*ab^2*cR*lam*NR + 16*a3*ab*at*cR*lam*NR - 40*a3*at^2*cR*lam*NR + 
     (3*a1*ab^2*hxiB*lam*NR)/5 - (6*a1*ab*at*hxiB*lam*NR)/5 + 
     (3*a1*at^2*hxiB*lam*NR)/5 + 3*a2*ab^2*hxiW*lam*NR - 
     6*a2*ab*at*hxiW*lam*NR + 3*a2*at^2*hxiW*lam*NR + 
     (202*a1*ab*lam^2*NR)/15 + 78*a2*ab*lam^2*NR + 100*ab^2*lam^2*NR + 
     (298*a1*at*lam^2*NR)/15 + 78*a2*at*lam^2*NR - 64*ab*at*lam^2*NR + 
     100*at^2*lam^2*NR - 24*ab*atau*lam^2*NR - 24*at*atau*lam^2*NR + 
     64*a3*ab*cR*lam^2*NR + 64*a3*at*cR*lam^2*NR - (18*a1*ab*hxiB*lam^2*NR)/
      5 - (18*a1*at*hxiB*lam^2*NR)/5 - 18*a2*ab*hxiW*lam^2*NR - 
     18*a2*at*hxiW*lam^2*NR - 400*ab*lam^3*NR - 400*at*lam^3*NR - 
     (157*a1^4*NG*NR)/10000 - (17*a1^3*a2*NG*NR)/225 - 
     (199*a1^2*a2^2*NG*NR)/4320 + (281*a1*a2^3*NG*NR)/720 + 
     (545*a2^4*NG*NR)/96 + (51*a1^3*ab*NG*NR)/1000 + 
     (21*a1^2*a2*ab*NG*NR)/200 + (7*a1*a2^2*ab*NG*NR)/120 + 
     (a2^3*ab*NG*NR)/8 + (17*a1^2*ab^2*NG*NR)/100 + (a2^2*ab^2*NG*NR)/4 - 
     (21*a1^3*at*NG*NR)/1000 + (33*a1^2*a2*at*NG*NR)/200 + 
     (11*a1*a2^2*at*NG*NR)/120 + (a2^3*at*NG*NR)/8 - 
     (7*a1^2*at^2*NG*NR)/100 + (a2^2*at^2*NG*NR)/4 - 
     (77*a1^3*atau*NG*NR)/1000 + (11*a1^2*a2*atau*NG*NR)/120 + 
     (a1*a2^2*atau*NG*NR)/8 + (a2^3*atau*NG*NR)/8 - 
     (77*a1^2*atau^2*NG*NR)/300 + (a2^2*atau^2*NG*NR)/4 + 
     (33*a1^3*a3*cR*NG*NR)/1000 + (11*a1^2*a2*a3*cR*NG*NR)/200 + 
     (3*a1*a2^2*a3*cR*NG*NR)/40 + (3*a2^3*a3*cR*NG*NR)/8 - 
     (33*a1^4*hxiB*NG*NR)/5000 - (11*a1^3*a2*hxiB*NG*NR)/1000 - 
     (3*a1^2*a2^2*hxiB*NG*NR)/200 - (3*a1*a2^3*hxiB*NG*NR)/40 - 
     (33*a1^3*a2*hxiW*NG*NR)/1000 - (11*a1^2*a2^2*hxiW*NG*NR)/200 - 
     (3*a1*a2^3*hxiW*NG*NR)/40 - (3*a2^4*hxiW*NG*NR)/8 - 
     (231*a1^3*lam*NG*NR)/1000 - (99*a1^2*a2*lam*NG*NR)/200 - 
     (27*a1*a2^2*lam*NG*NR)/40 - (27*a2^3*lam*NG*NR)/8 + 
     (3*a2^3*hxiW*lam*NG*NR)/4 + (88*a1^2*lam^2*NG*NR)/75 + 
     8*a2^2*lam^2*NG*NR - (33*a1^4*NG^2*NR)/1250 - (11*a1^3*a2*NG^2*NR)/375 - 
     (19*a1^2*a2^2*NG^2*NR)/675 - (a1*a2^3*NG^2*NR)/45 - (a2^4*NG^2*NR)/6 - 
     (a1^2*ab^2*NR^2)/80 - (3*a1*a2*ab^2*NR^2)/40 + (a2^2*ab^2*NR^2)/16 + 
     (5*ab^4*NR^2)/3 + (7*a1^2*ab*at*NR^2)/200 - (a1*a2*ab*at*NR^2)/4 + 
     (a2^2*ab*at*NR^2)/8 + (8*ab^3*at*NR^2)/3 + (19*a1^2*at^2*NR^2)/400 - 
     (7*a1*a2*at^2*NR^2)/40 + (a2^2*at^2*NR^2)/16 - (10*ab^2*at^2*NR^2)/3 + 
     (8*ab*at^3*NR^2)/3 + (5*at^4*NR^2)/3 + (28*ab^3*lam*NR^2)/3 + 
     (20*ab^2*at*lam*NR^2)/3 + (20*ab*at^2*lam*NR^2)/3 + 
     (28*at^3*lam*NR^2)/3 - 12*ab^2*lam^2*NR^2 - 24*ab*at*lam^2*NR^2 - 
     12*at^2*lam^2*NR^2 + (187*a1^3*ab*NG*NR^2)/9000 + 
     (77*a1^2*a2*ab*NG*NR^2)/1800 + (7*a1*a2^2*ab*NG*NR^2)/120 + 
     (a2^3*ab*NG*NR^2)/8 + (187*a1^2*ab^2*NG*NR^2)/2700 + 
     (a2^2*ab^2*NG*NR^2)/4 - (77*a1^3*at*NG*NR^2)/9000 + 
     (121*a1^2*a2*at*NG*NR^2)/1800 + (11*a1*a2^2*at*NG*NR^2)/120 + 
     (a2^3*at*NG*NR^2)/8 - (77*a1^2*at^2*NG*NR^2)/2700 + 
     (a2^2*at^2*NG*NR^2)/4 - (121*a1^4*NG^2*NR^2)/22500 - 
     (121*a1^3*a2*NG^2*NR^2)/20250 - (11*a1^2*a2^2*NG^2*NR^2)/1350 - 
     (a1*a2^3*NG^2*NR^2)/90 - (a2^4*NG^2*NR^2)/12 - 
     (32*a3^2*ab^2*cR*NG*NR*TF)/3 - (32*a3^2*at^2*cR*NG*NR*TF)/3)/ep^2 + 
   ((999*a1^4)/40000 + (1437*a1^3*a2)/8000 + (89*a1^2*a2^2)/320 + 
     (2321*a1*a2^3)/960 + (749*a2^4)/32 + (171*a1^3*atau)/8000 + 
     (57*a1^2*a2*atau)/1600 + (371*a1*a2^2*atau)/320 + (317*a2^3*atau)/64 - 
     (2589*a1^2*atau^2)/800 - (399*a1*a2*atau^2)/80 - (279*a2^2*atau^2)/32 + 
     (207*a1*atau^3)/40 + (27*a2*atau^3)/8 + (5*atau^4)/4 + 
     (81*a1^4*hxiB)/16000 + (459*a1^3*a2*hxiB)/16000 - 
     (531*a1^2*a2^2*hxiB)/3200 - (693*a1*a2^3*hxiB)/640 - 
     (81*a1^3*atau*hxiB)/4000 - (27*a1^2*a2*atau*hxiB)/400 - 
     (27*a1*a2^2*atau*hxiB)/160 + (63*a1^2*atau^2*hxiB)/100 + 
     (9*a1*a2*atau^2*hxiB)/20 - (9*a1*atau^3*hxiB)/20 + 
     (81*a1^3*a2*hxiW)/3200 - (351*a1^2*a2^2*hxiW)/3200 - 
     (1071*a1*a2^3*hxiW)/640 - (963*a2^4*hxiW)/128 - 
     (81*a1^2*a2*atau*hxiW)/800 - (27*a1*a2^2*atau*hxiW)/80 - 
     (27*a2^3*atau*hxiW)/32 + (63*a1*a2*atau^2*hxiW)/20 + 
     6*a2^2*atau^2*hxiW - (9*a2*atau^3*hxiW)/4 - (873*a1^3*lam)/2000 - 
     (1611*a1^2*a2*lam)/400 - (1587*a1*a2^2*lam)/80 - (1087*a2^3*lam)/16 + 
     (27*a1^2*atau*lam)/50 + (9*a1*a2*atau*lam)/5 + (9*a2^2*atau*lam)/2 + 
     (126*a1*atau^2*lam)/5 + 54*a2*atau^2*lam - 28*atau^3*lam + 
     (513*a1^3*hxiB*lam)/2000 + (189*a1^2*a2*hxiB*lam)/200 + 
     (261*a1*a2^2*hxiB*lam)/80 - (18*a1*atau^2*hxiB*lam)/5 + 
     (513*a1^2*a2*hxiW*lam)/400 + (117*a1*a2^2*hxiW*lam)/20 + 
     (569*a2^3*hxiW*lam)/16 - 18*a2*atau^2*hxiW*lam + (414*a1^2*lam^2)/25 + 
     81*a1*a2*lam^2 + 303*a2^2*lam^2 - (99*a1*atau*lam^2)/5 - 
     63*a2*atau*lam^2 - 174*atau^2*lam^2 - (27*a1^2*hxiB*lam^2)/10 - 
     (27*a1*a2*hxiB*lam^2)/2 + (18*a1*atau*hxiB*lam^2)/5 - 
     (27*a1*a2*hxiW*lam^2)/2 - (225*a2^2*hxiW*lam^2)/2 + 
     18*a2*atau*hxiW*lam^2 - (864*a1*lam^3)/5 - 864*a2*lam^3 + 
     288*atau*lam^3 + (216*a1*hxiB*lam^3)/5 + 216*a2*hxiW*lam^3 + 
     1728*lam^4 + (1053*a1^4*NG)/40000 + (441*a1^3*a2*NG)/4000 - 
     (7*a1^2*a2^2*NG)/50 - (91*a1*a2^3*NG)/480 - (145*a2^4*NG)/64 - 
     (27*a1^3*atau*NG)/500 - (9*a1^2*a2*atau*NG)/100 - (a1*a2^2*atau*NG)/20 - 
     (a2^3*atau*NG)/4 + (9*a1^2*atau^2*NG)/25 + (243*a1^4*hxiB*NG)/20000 + 
     (81*a1^3*a2*hxiB*NG)/4000 + (9*a1^2*a2^2*hxiB*NG)/800 + 
     (9*a1*a2^3*hxiB*NG)/160 + (243*a1^3*a2*hxiW*NG)/4000 + 
     (81*a1^2*a2^2*hxiW*NG)/800 + (9*a1*a2^3*hxiW*NG)/160 + 
     (9*a2^4*hxiW*NG)/32 + (81*a1^3*lam*NG)/250 + (27*a1^2*a2*lam*NG)/50 + 
     (3*a1*a2^2*lam*NG)/10 + (7*a2^3*lam*NG)/4 - (a2^3*hxiW*lam*NG)/4 - 
     (27*a1^2*lam^2*NG)/25 - 3*a2^2*lam^2*NG + (243*a1^4*NG^2)/10000 + 
     (27*a1^3*a2*NG^2)/1000 + (3*a1^2*a2^2*NG^2)/200 + (a1*a2^3*NG^2)/120 + 
     (a2^4*NG^2)/16 - (189*a1^3*ab*NR)/8000 - (183*a1^2*a2*ab*NR)/1600 + 
     (251*a1*a2^2*ab*NR)/320 + (317*a2^3*ab*NR)/64 - 
     (1421*a1^2*ab^2*NR)/2400 - (33*a1*a2*ab^2*NR)/16 - 
     (285*a2^2*ab^2*NR)/32 + (7*a1*ab^3*NR)/40 + (27*a2*ab^3*NR)/8 - 
     (9*ab^4*NR)/4 - (81*a1^3*at*NR)/8000 - (111*a1^2*a2*at*NR)/1600 + 
     (287*a1*a2^2*at*NR)/320 + (317*a2^3*at*NR)/64 + (27*a1^2*ab*at*NR)/400 + 
     (9*a1*a2*ab*at*NR)/40 + (9*a2^2*ab*at*NR)/16 - (19*a1*ab^2*at*NR)/40 - 
     (27*a2*ab^2*at*NR)/8 + 3*ab^3*at*NR - (1997*a1^2*at^2*NR)/2400 - 
     (237*a1*a2*at^2*NR)/80 - (285*a2^2*at^2*NR)/32 - (11*a1*ab*at^2*NR)/8 - 
     (27*a2*ab*at^2*NR)/8 - (3*ab^2*at^2*NR)/2 + (67*a1*at^3*NR)/40 + 
     (27*a2*at^3*NR)/8 + 3*ab*at^3*NR - (9*at^4*NR)/4 + 
     (9*a1^2*ab*atau*NR)/200 + (3*a1*a2*ab*atau*NR)/20 + 
     (3*a2^2*ab*atau*NR)/8 - (ab^3*atau*NR)/2 + (9*a1^2*at*atau*NR)/200 + 
     (3*a1*a2*at*atau*NR)/20 + (3*a2^2*at*atau*NR)/8 + (ab^2*at*atau*NR)/2 + 
     (ab*at^2*atau*NR)/2 - (at^3*atau*NR)/2 + 8*ab^2*atau^2*NR + 
     8*at^2*atau^2*NR - (ab*atau^3*NR)/2 - (at*atau^3*NR)/2 + 
     (27*a1^2*a3*ab*cR*NR)/200 + (9*a1*a2*a3*ab*cR*NR)/20 + 
     (9*a2^2*a3*ab*cR*NR)/8 - (a1*a3*ab^2*cR*NR)/5 - 9*a2*a3*ab^2*cR*NR + 
     15*a3*ab^3*cR*NR + (27*a1^2*a3*at*cR*NR)/200 + 
     (9*a1*a2*a3*at*cR*NR)/20 + (9*a2^2*a3*at*cR*NR)/8 - 
     15*a3*ab^2*at*cR*NR - 5*a1*a3*at^2*cR*NR - 9*a2*a3*at^2*cR*NR - 
     15*a3*ab*at^2*cR*NR + 15*a3*at^3*cR*NR - (22*a3^2*ab^2*cA*cR*NR)/3 - 
     (22*a3^2*at^2*cA*cR*NR)/3 - 24*a3^2*ab^2*cR^2*NR - 
     24*a3^2*at^2*cR^2*NR - (81*a1^3*ab*hxiB*NR)/4000 - 
     (27*a1^2*a2*ab*hxiB*NR)/400 - (27*a1*a2^2*ab*hxiB*NR)/160 + 
     (3*a1^2*ab^2*hxiB*NR)/100 + (9*a1*a2*ab^2*hxiB*NR)/20 - 
     (9*a1*ab^3*hxiB*NR)/20 - (81*a1^3*at*hxiB*NR)/4000 - 
     (27*a1^2*a2*at*hxiB*NR)/400 - (27*a1*a2^2*at*hxiB*NR)/160 + 
     (9*a1*ab^2*at*hxiB*NR)/20 + (21*a1^2*at^2*hxiB*NR)/100 + 
     (9*a1*a2*at^2*hxiB*NR)/20 + (9*a1*ab*at^2*hxiB*NR)/20 - 
     (9*a1*at^3*hxiB*NR)/20 + (9*a1*a3*ab^2*cR*hxiB*NR)/5 + 
     (9*a1*a3*at^2*cR*hxiB*NR)/5 - (81*a1^2*a2*ab*hxiW*NR)/800 - 
     (27*a1*a2^2*ab*hxiW*NR)/80 - (27*a2^3*ab*hxiW*NR)/32 + 
     (3*a1*a2*ab^2*hxiW*NR)/20 + 6*a2^2*ab^2*hxiW*NR - 
     (9*a2*ab^3*hxiW*NR)/4 - (81*a1^2*a2*at*hxiW*NR)/800 - 
     (27*a1*a2^2*at*hxiW*NR)/80 - (27*a2^3*at*hxiW*NR)/32 + 
     (9*a2*ab^2*at*hxiW*NR)/4 + (21*a1*a2*at^2*hxiW*NR)/20 + 
     6*a2^2*at^2*hxiW*NR + (9*a2*ab*at^2*hxiW*NR)/4 - (9*a2*at^3*hxiW*NR)/4 + 
     9*a2*a3*ab^2*cR*hxiW*NR + 9*a2*a3*at^2*cR*hxiW*NR + 
     (27*a1^2*ab*lam*NR)/50 + (9*a1*a2*ab*lam*NR)/5 + (9*a2^2*ab*lam*NR)/2 + 
     (46*a1*ab^2*lam*NR)/5 + 54*a2*ab^2*lam*NR - 12*ab^3*lam*NR + 
     (27*a1^2*at*lam*NR)/50 + (9*a1*a2*at*lam*NR)/5 + (9*a2^2*at*lam*NR)/2 + 
     12*ab^2*at*lam*NR + 14*a1*at^2*lam*NR + 54*a2*at^2*lam*NR + 
     12*ab*at^2*lam*NR - 12*at^3*lam*NR - 16*ab^2*atau*lam*NR - 
     16*at^2*atau*lam*NR - 16*ab*atau^2*lam*NR - 16*at*atau^2*lam*NR + 
     48*a3*ab^2*cR*lam*NR + 48*a3*at^2*cR*lam*NR - (18*a1*ab^2*hxiB*lam*NR)/
      5 - (18*a1*at^2*hxiB*lam*NR)/5 - 18*a2*ab^2*hxiW*lam*NR - 
     18*a2*at^2*hxiW*lam*NR - (59*a1*ab*lam^2*NR)/5 - 63*a2*ab*lam^2*NR - 
     186*ab^2*lam^2*NR - (71*a1*at*lam^2*NR)/5 - 63*a2*at*lam^2*NR - 
     12*ab*at*lam^2*NR - 186*at^2*lam^2*NR + 24*ab*atau*lam^2*NR + 
     24*at*atau*lam^2*NR - 24*a3*ab*cR*lam^2*NR - 24*a3*at*cR*lam^2*NR + 
     (18*a1*ab*hxiB*lam^2*NR)/5 + (18*a1*at*hxiB*lam^2*NR)/5 + 
     18*a2*ab*hxiW*lam^2*NR + 18*a2*at*hxiW*lam^2*NR + 288*ab*lam^3*NR + 
     288*at*lam^3*NR + (429*a1^4*NG*NR)/40000 + (539*a1^3*a2*NG*NR)/12000 - 
     (7*a1^2*a2^2*NG*NR)/180 - (91*a1*a2^3*NG*NR)/480 - (145*a2^4*NG*NR)/64 - 
     (27*a1^3*ab*NG*NR)/500 - (9*a1^2*a2*ab*NG*NR)/100 - 
     (a1*a2^2*ab*NG*NR)/20 - (a2^3*ab*NG*NR)/4 - (a1^2*ab^2*NG*NR)/25 - 
     (27*a1^3*at*NG*NR)/500 - (9*a1^2*a2*at*NG*NR)/100 - 
     (a1*a2^2*at*NG*NR)/20 - (a2^3*at*NG*NR)/4 + (2*a1^2*at^2*NG*NR)/25 - 
     (11*a1^3*atau*NG*NR)/500 - (11*a1^2*a2*atau*NG*NR)/300 - 
     (a1*a2^2*atau*NG*NR)/20 - (a2^3*atau*NG*NR)/4 + 
     (11*a1^2*atau^2*NG*NR)/75 + (99*a1^4*hxiB*NG*NR)/20000 + 
     (33*a1^3*a2*hxiB*NG*NR)/4000 + (9*a1^2*a2^2*hxiB*NG*NR)/800 + 
     (9*a1*a2^3*hxiB*NG*NR)/160 + (99*a1^3*a2*hxiW*NG*NR)/4000 + 
     (33*a1^2*a2^2*hxiW*NG*NR)/800 + (9*a1*a2^3*hxiW*NG*NR)/160 + 
     (9*a2^4*hxiW*NG*NR)/32 + (33*a1^3*lam*NG*NR)/250 + 
     (11*a1^2*a2*lam*NG*NR)/50 + (3*a1*a2^2*lam*NG*NR)/10 + 
     (7*a2^3*lam*NG*NR)/4 - (a2^3*hxiW*lam*NG*NR)/4 - 
     (11*a1^2*lam^2*NG*NR)/25 - 3*a2^2*lam^2*NG*NR + (99*a1^4*NG^2*NR)/5000 + 
     (11*a1^3*a2*NG^2*NR)/500 + (19*a1^2*a2^2*NG^2*NR)/900 + 
     (a1*a2^3*NG^2*NR)/60 + (a2^4*NG^2*NR)/8 + (9*a1^2*ab^2*NR^2)/400 + 
     (3*a1*a2*ab^2*NR^2)/40 + (3*a2^2*ab^2*NR^2)/16 + (7*ab^4*NR^2)/2 + 
     (9*a1^2*ab*at*NR^2)/200 + (3*a1*a2*ab*at*NR^2)/20 + 
     (3*a2^2*ab*at*NR^2)/8 + (9*a1^2*at^2*NR^2)/400 + 
     (3*a1*a2*at^2*NR^2)/40 + (3*a2^2*at^2*NR^2)/16 + 9*ab^2*at^2*NR^2 + 
     (7*at^4*NR^2)/2 - 16*ab^3*lam*NR^2 - 16*ab^2*at*lam*NR^2 - 
     16*ab*at^2*lam*NR^2 - 16*at^3*lam*NR^2 + 12*ab^2*lam^2*NR^2 + 
     24*ab*at*lam^2*NR^2 + 12*at^2*lam^2*NR^2 - (11*a1^3*ab*NG*NR^2)/500 - 
     (11*a1^2*a2*ab*NG*NR^2)/300 - (a1*a2^2*ab*NG*NR^2)/20 - 
     (a2^3*ab*NG*NR^2)/4 - (11*a1^2*ab^2*NG*NR^2)/675 - 
     (11*a1^3*at*NG*NR^2)/500 - (11*a1^2*a2*at*NG*NR^2)/300 - 
     (a1*a2^2*at*NG*NR^2)/20 - (a2^3*at*NG*NR^2)/4 + 
     (22*a1^2*at^2*NG*NR^2)/675 + (121*a1^4*NG^2*NR^2)/30000 + 
     (121*a1^3*a2*NG^2*NR^2)/27000 + (11*a1^2*a2^2*NG^2*NR^2)/1800 + 
     (a1*a2^3*NG^2*NR^2)/120 + (a2^4*NG^2*NR^2)/16 + 
     (16*a3^2*ab^2*cR*NG*NR*TF)/3 + (16*a3^2*at^2*cR*NG*NR*TF)/3)/ep^3 + 
   ((-4107*a1^4)/128000 - (29779*a1^3*a2)/96000 - (64693*a1^2*a2^2)/28800 - 
     (54053*a1*a2^3)/17280 + (982291*a2^4)/9216 + (35361*a1^3*atau)/32000 + 
     (19971*a1^2*a2*atau)/6400 + (1833*a1*a2^2*atau)/1280 - 
     (1913*a2^3*atau)/256 + (17091*a1^2*atau^2)/3200 - (3*a1*a2*atau^2)/64 + 
     (1501*a2^2*atau^2)/128 + (27*a1*atau^3)/32 + (379*a2*atau^3)/32 - 
     (143*atau^4)/24 + (3951*a1^3*lam)/2000 + (1119*a1^2*a2*lam)/80 + 
     (2149*a1*a2^2*lam)/80 + (285*a2^3*lam)/32 + (99*a1^2*atau*lam)/50 - 
     21*a1*a2*atau*lam - (39*a2^2*atau*lam)/2 + (69*a1*atau^2*lam)/5 - 
     53*a2*atau^2*lam - (164*atau^3*lam)/3 + (723*a2^3*hxiW*lam)/32 - 
     (4509*a1^2*lam^2)/200 - (1371*a1*a2*lam^2)/20 + (313*a2^2*lam^2)/4 - 
     (541*a1*atau*lam^2)/20 + (71*a2*atau*lam^2)/4 + (219*atau^2*lam^2)/2 - 
     (188*a1*lam^3)/5 - 188*a2*lam^3 + 112*atau*lam^3 + 1220*lam^4 - 
     (53883*a1^4*NG)/160000 - (43*a1^3*a2*NG)/128 - 
     (5129*a1^2*a2^2*NG)/14400 - (2219*a1*a2^3*NG)/3456 - 
     (14749*a2^4*NG)/2304 + (297*a1^3*atau*NG)/1000 - 
     (9*a1^2*a2*atau*NG)/200 - (a1*a2^2*atau*NG)/40 + (3*a2^3*atau*NG)/8 + 
     (117*a1^2*atau^2*NG)/400 - (13*a2^2*atau^2*NG)/48 + 
     (567*a1^3*lam*NG)/1000 + (243*a1^2*a2*lam*NG)/200 + 
     (27*a1*a2^2*lam*NG)/40 + (59*a2^3*lam*NG)/16 - 
     (17*a2^3*hxiW*lam*NG)/16 - (423*a1^2*lam^2*NG)/100 - 
     (47*a2^2*lam^2*NG)/4 - (27*a1^4*NG^2)/2000 - (3*a1^3*a2*NG^2)/200 - 
     (a1^2*a2^2*NG^2)/120 - (a1*a2^3*NG^2)/216 - (5*a2^4*NG^2)/144 + 
     (12043*a1^3*ab*NR)/96000 + (4403*a1^2*a2*ab*NR)/6400 + 
     (1393*a1*a2^2*ab*NR)/1280 - (1913*a2^3*ab*NR)/256 + 
     (20681*a1^2*ab^2*NR)/86400 - (2591*a1*a2*ab^2*NR)/2880 + 
     (1493*a2^2*ab^2*NR)/128 + (5111*a1*ab^3*NR)/1440 + (379*a2*ab^3*NR)/32 + 
     (13*ab^4*NR)/6 + (42943*a1^3*at*NR)/96000 + (23521*a1^2*a2*at*NR)/
      19200 + (3103*a1*a2^2*at*NR)/3840 - (1913*a2^3*at*NR)/256 - 
     (1991*a1^2*ab*at*NR)/4800 + (301*a1*a2*ab*at*NR)/288 - 
     (63*a2^2*ab*at*NR)/64 - (2299*a1*ab^2*at*NR)/1440 + 
     (53*a2*ab^2*at*NR)/32 - (83*ab^3*at*NR)/24 + (11269*a1^2*at^2*NR)/
      17280 - (1871*a1*a2*at^2*NR)/2880 + (1493*a2^2*at^2*NR)/128 + 
     (1337*a1*ab*at^2*NR)/1440 + (53*a2*ab*at^2*NR)/32 + 
     (49*ab^2*at^2*NR)/4 + (3467*a1*at^3*NR)/1440 + (379*a2*at^3*NR)/32 - 
     (83*ab*at^3*NR)/24 + (13*at^4*NR)/6 + (41*a1^2*ab*atau*NR)/600 - 
     (a1*a2*ab*atau*NR)/12 + (a2^2*ab*atau*NR)/8 - (33*ab^3*atau*NR)/8 + 
     (701*a1^2*at*atau*NR)/600 + (29*a1*a2*at*atau*NR)/60 + 
     (a2^2*at*atau*NR)/8 + (5*ab^2*at*atau*NR)/8 + (5*ab*at^2*atau*NR)/8 - 
     (33*at^3*atau*NR)/8 - 8*ab^2*atau^2*NR + (4*ab*at*atau^2*NR)/3 - 
     8*at^2*atau^2*NR - (33*ab*atau^3*NR)/8 - (33*at*atau^3*NR)/8 + 
     (683*a1^2*a3*ab*cR*NR)/800 + (233*a1*a2*a3*ab*cR*NR)/80 + 
     (217*a2^2*a3*ab*cR*NR)/32 - (641*a1*a3*ab^2*cR*NR)/360 - 
     (31*a2*a3*ab^2*cR*NR)/24 - (19*a3*ab^3*cR*NR)/6 + 
     (587*a1^2*a3*at*cR*NR)/800 + (249*a1*a2*a3*at*cR*NR)/80 + 
     (217*a2^2*a3*at*cR*NR)/32 - (2*a2*a3*ab*at*cR*NR)/3 - 
     (a3*ab^2*at*cR*NR)/6 + (931*a1*a3*at^2*cR*NR)/360 - 
     (31*a2*a3*at^2*cR*NR)/24 - (a3*ab*at^2*cR*NR)/6 - (19*a3*at^3*cR*NR)/6 - 
     (109*a3^2*ab^2*cA*cR*NR)/6 - (109*a3^2*at^2*cA*cR*NR)/6 + 
     (131*a3^2*ab^2*cR^2*NR)/6 + (131*a3^2*at^2*cR^2*NR)/6 - 
     (141*a1^2*ab*lam*NR)/50 - (23*a1*a2*ab*lam*NR)/3 - 
     (39*a2^2*ab*lam*NR)/2 - (563*a1*ab^2*lam*NR)/45 - 53*a2*ab^2*lam*NR - 
     (232*ab^3*lam*NR)/3 - (69*a1^2*at*lam*NR)/50 - (43*a1*a2*at*lam*NR)/3 - 
     (39*a2^2*at*lam*NR)/2 - (128*a1*ab*at*lam*NR)/45 - 4*a2*ab*at*lam*NR + 
     (4*ab^2*at*lam*NR)/3 - (191*a1*at^2*lam*NR)/45 - 53*a2*at^2*lam*NR + 
     (4*ab*at^2*lam*NR)/3 - (232*at^3*lam*NR)/3 + (68*ab^2*atau*lam*NR)/3 + 
     (8*ab*at*atau*lam*NR)/3 + (68*at^2*atau*lam*NR)/3 + 
     (68*ab*atau^2*lam*NR)/3 + (68*at*atau^2*lam*NR)/3 + 
     (220*a3*ab^2*cR*lam*NR)/3 - (8*a3*ab*at*cR*lam*NR)/3 + 
     (220*a3*at^2*cR*lam*NR)/3 + (139*a1*ab*lam^2*NR)/20 + 
     (71*a2*ab*lam^2*NR)/4 + (243*ab^2*lam^2*NR)/2 - (13*a1*at*lam^2*NR)/4 + 
     (71*a2*at*lam^2*NR)/4 + 85*ab*at*lam^2*NR + (243*at^2*lam^2*NR)/2 - 
     24*ab*atau*lam^2*NR - 24*at*atau*lam^2*NR - 102*a3*ab*cR*lam^2*NR - 
     102*a3*at*cR*lam^2*NR + 112*ab*lam^3*NR + 112*at*lam^3*NR - 
     (29057*a1^4*NG*NR)/480000 - (23629*a1^3*a2*NG*NR)/432000 + 
     (16579*a1^2*a2^2*NG*NR)/129600 - (7423*a1*a2^3*NG*NR)/17280 - 
     (14749*a2^4*NG*NR)/2304 + (57*a1^3*ab*NG*NR)/1000 + 
     (3*a1^2*a2*ab*NG*NR)/40 + (a1*a2^2*ab*NG*NR)/24 + (3*a2^3*ab*NG*NR)/8 - 
     (83*a1^2*ab^2*NG*NR)/400 - (13*a2^2*ab^2*NG*NR)/48 + 
     (129*a1^3*at*NG*NR)/1000 + (3*a1^2*a2*at*NG*NR)/200 + 
     (a1*a2^2*at*NG*NR)/120 + (3*a2^3*at*NG*NR)/8 - (a2^2*ab*at*NG*NR)/3 - 
     (23*a1^2*at^2*NG*NR)/400 - (13*a2^2*at^2*NG*NR)/48 + 
     (121*a1^3*atau*NG*NR)/1000 - (11*a1^2*a2*atau*NG*NR)/600 - 
     (a1*a2^2*atau*NG*NR)/40 + (3*a2^3*atau*NG*NR)/8 + 
     (143*a1^2*atau^2*NG*NR)/1200 - (13*a2^2*atau^2*NG*NR)/48 - 
     (561*a1^3*a3*cR*NG*NR)/4000 - (187*a1^2*a2*a3*cR*NG*NR)/800 - 
     (51*a1*a2^2*a3*cR*NG*NR)/160 - (51*a2^3*a3*cR*NG*NR)/32 + 
     (231*a1^3*lam*NG*NR)/1000 + (99*a1^2*a2*lam*NG*NR)/200 + 
     (27*a1*a2^2*lam*NG*NR)/40 + (59*a2^3*lam*NG*NR)/16 - 
     (17*a2^3*hxiW*lam*NG*NR)/16 - (517*a1^2*lam^2*NG*NR)/300 - 
     (47*a2^2*lam^2*NG*NR)/4 - (11*a1^4*NG^2*NR)/1000 - 
     (11*a1^3*a2*NG^2*NR)/900 - (19*a1^2*a2^2*NG^2*NR)/1620 - 
     (a1*a2^3*NG^2*NR)/108 - (5*a2^4*NG^2*NR)/72 - (77*a1^2*ab^2*NR^2)/3600 - 
     (3*a1*a2*ab^2*NR^2)/40 + (a2^2*ab^2*NR^2)/16 - (65*ab^4*NR^2)/8 - 
     (17*a1^2*ab*at*NR^2)/1800 - (7*a1*a2*ab*at*NR^2)/60 + 
     (a2^2*ab*at*NR^2)/8 - (13*ab^3*at*NR^2)/6 + (619*a1^2*at^2*NR^2)/3600 + 
     (11*a1*a2*at^2*NR^2)/120 + (a2^2*at^2*NR^2)/16 - 
     (49*ab^2*at^2*NR^2)/12 - (13*ab*at^3*NR^2)/6 - (65*at^4*NR^2)/8 + 
     (68*ab^3*lam*NR^2)/3 + (76*ab^2*at*lam*NR^2)/3 + 
     (76*ab*at^2*lam*NR^2)/3 + (68*at^3*lam*NR^2)/3 - 12*ab^2*lam^2*NR^2 - 
     24*ab*at*lam^2*NR^2 - 12*at^2*lam^2*NR^2 + (209*a1^3*ab*NG*NR^2)/9000 + 
     (11*a1^2*a2*ab*NG*NR^2)/360 + (a1*a2^2*ab*NG*NR^2)/24 + 
     (3*a2^3*ab*NG*NR^2)/8 - (913*a1^2*ab^2*NG*NR^2)/10800 - 
     (13*a2^2*ab^2*NG*NR^2)/48 + (473*a1^3*at*NG*NR^2)/9000 + 
     (11*a1^2*a2*at*NG*NR^2)/1800 + (a1*a2^2*at*NG*NR^2)/120 + 
     (3*a2^3*at*NG*NR^2)/8 - (a2^2*ab*at*NG*NR^2)/3 - 
     (253*a1^2*at^2*NG*NR^2)/10800 - (13*a2^2*at^2*NG*NR^2)/48 - 
     (121*a1^4*NG^2*NR^2)/54000 - (121*a1^3*a2*NG^2*NR^2)/48600 - 
     (11*a1^2*a2^2*NG^2*NR^2)/3240 - (a1*a2^3*NG^2*NR^2)/216 - 
     (5*a2^4*NG^2*NR^2)/144 + 16*a3^2*ab^2*cR*NR*TF + 
     32*a3^2*ab*at*cR*NR*TF + 16*a3^2*at^2*cR*NR*TF + 
     (20*a3^2*ab^2*cR*NG*NR*TF)/3 + (20*a3^2*at^2*cR*NG*NR*TF)/3 + 
     (2673*a1^4*z3)/80000 + (27*a1^3*a2*z3)/160 + (2619*a1^2*a2^2*z3)/1600 - 
     (81*a1*a2^3*z3)/32 - (927*a2^4*z3)/128 - (27*a1^3*atau*z3)/100 - 
     (9*a1^2*a2*atau*z3)/10 - (3*a1*a2^2*atau*z3)/10 + (33*a2^3*atau*z3)/4 + 
     (45*a1^2*atau^2*z3)/16 - (381*a1*a2*atau^2*z3)/40 - 
     (91*a2^2*atau^2*z3)/16 + (33*a1*atau^3*z3)/5 - 3*a2*atau^3*z3 - 
     4*atau^4*z3 + (27*a1^3*lam*z3)/250 - (9*a1^2*a2*lam*z3)/50 - 
     6*a1*a2^2*lam*z3 + 102*a2^3*lam*z3 - (243*a1^2*atau*lam*z3)/25 + 
     18*a1*a2*atau*lam*z3 - 9*a2^2*atau*lam*z3 - (99*a1*atau^2*lam*z3)/5 + 
     51*a2*atau^2*lam*z3 - 24*atau^3*lam*z3 + (3*a2^3*hxiW*lam*z3)/2 - 
     (216*a1^2*lam^2*z3)/25 - (144*a1*a2*lam^2*z3)/5 - 162*a2^2*lam^2*z3 + 
     (96*a1*atau*lam^2*z3)/5 - 48*a2*atau*lam^2*z3 + 84*atau^2*lam^2*z3 + 
     (24*a1*lam^3*z3)/5 + 24*a2*lam^3*z3 + 672*lam^4*z3 + 
     (729*a1^4*NG*z3)/2500 + (81*a1^3*a2*NG*z3)/250 + 
     (63*a1^2*a2^2*NG*z3)/100 + (3*a1*a2^3*NG*z3)/20 - (15*a2^4*NG*z3)/4 + 
     (3*a1^3*ab*NR*z3)/100 + (9*a1^2*a2*ab*NR*z3)/50 + 
     (3*a1*a2^2*ab*NR*z3)/5 + (33*a2^3*ab*NR*z3)/4 - 
     (407*a1^2*ab^2*NR*z3)/720 - (311*a1*a2*ab^2*NR*z3)/120 - 
     (91*a2^2*ab^2*NR*z3)/16 - (5*a1*ab^3*NR*z3)/3 - 3*a2*ab^3*NR*z3 - 
     4*ab^4*NR*z3 - (3*a1^3*at*NR*z3)/50 - (3*a1^2*a2*at*NR*z3)/25 + 
     (9*a1*a2^2*at*NR*z3)/20 + (33*a2^3*at*NR*z3)/4 - (a1^2*ab*at*NR*z3)/25 + 
     (31*a1*a2*ab*at*NR*z3)/30 + (13*a2^2*ab*at*NR*z3)/2 + 
     (26*a1*ab^2*at*NR*z3)/15 - 4*ab^3*at*NR*z3 + (2957*a1^2*at^2*NR*z3)/
      3600 - (743*a1*a2*at^2*NR*z3)/120 - (91*a2^2*at^2*NR*z3)/16 - 
     (28*a1*ab*at^2*NR*z3)/15 + 8*ab^2*at^2*NR*z3 + (17*a1*at^3*NR*z3)/15 - 
     3*a2*at^3*NR*z3 - 4*ab*at^3*NR*z3 - 4*at^4*NR*z3 - 
     (27*a1^2*a3*ab*cR*NR*z3)/50 - (9*a1*a2*a3*ab*cR*NR*z3)/5 - 
     (9*a2^2*a3*ab*cR*NR*z3)/2 + (34*a1*a3*ab^2*cR*NR*z3)/15 + 
     2*a2*a3*ab^2*cR*NR*z3 + 20*a3*ab^3*cR*NR*z3 - (27*a1^2*a3*at*cR*NR*z3)/
      50 - (9*a1*a2*a3*at*cR*NR*z3)/5 - (9*a2^2*a3*at*cR*NR*z3)/2 + 
     8*a2*a3*ab*at*cR*NR*z3 - 4*a3*ab^2*at*cR*NR*z3 - 
     (14*a1*a3*at^2*cR*NR*z3)/15 + 2*a2*a3*at^2*cR*NR*z3 - 
     4*a3*ab*at^2*cR*NR*z3 + 20*a3*at^3*cR*NR*z3 + 8*a3^2*ab^2*cA*cR*NR*z3 + 
     8*a3^2*at^2*cA*cR*NR*z3 - 16*a3^2*ab^2*cR^2*NR*z3 - 
     16*a3^2*at^2*cR^2*NR*z3 - (3*a1^2*ab*lam*NR*z3)/25 + 
     2*a1*a2*ab*lam*NR*z3 - 9*a2^2*ab*lam*NR*z3 + (77*a1*ab^2*lam*NR*z3)/5 + 
     51*a2*ab^2*lam*NR*z3 - 24*ab^3*lam*NR*z3 - 3*a1^2*at*lam*NR*z3 + 
     10*a1*a2*at*lam*NR*z3 - 9*a2^2*at*lam*NR*z3 - (6*a1*ab*at*lam*NR*z3)/5 + 
     6*a2*ab*at*lam*NR*z3 + 16*ab^2*at*lam*NR*z3 + (21*a1*at^2*lam*NR*z3)/5 + 
     51*a2*at^2*lam*NR*z3 + 16*ab*at^2*lam*NR*z3 - 24*at^3*lam*NR*z3 - 
     96*a3*ab^2*cR*lam*NR*z3 - 96*a3*at^2*cR*lam*NR*z3 - 
     (64*a1*ab*lam^2*NR*z3)/5 - 48*a2*ab*lam^2*NR*z3 + 84*ab^2*lam^2*NR*z3 - 
     (16*a1*at*lam^2*NR*z3)/5 - 48*a2*at*lam^2*NR*z3 - 96*ab*at*lam^2*NR*z3 + 
     84*at^2*lam^2*NR*z3 + 96*a3*ab*cR*lam^2*NR*z3 + 
     96*a3*at*cR*lam^2*NR*z3 + (137*a1^4*NG*NR*z3)/2500 + 
     (41*a1^3*a2*NG*NR*z3)/750 + (7*a1^2*a2^2*NG*NR*z3)/100 - 
     (a1*a2^3*NG*NR*z3)/20 - (15*a2^4*NG*NR*z3)/4 + 
     (33*a1^3*a3*cR*NG*NR*z3)/250 + (11*a1^2*a2*a3*cR*NG*NR*z3)/50 + 
     (3*a1*a2^2*a3*cR*NG*NR*z3)/10 + (3*a2^3*a3*cR*NG*NR*z3)/2)/ep);


==> anc/ZOpHH3l.m <==
(* Result for renormalization constant of effective vertex for mass parameter with general group factors and in general linear gauge hxiQ=1-xiQ up to first power of hxiQ *)

ZOpHH =1 + (h*((-3*a1)/20 - (3*a2)/4 + (3*a1*hxiB)/20 + (3*a2*hxiW)/4 + 6*lam))/ep + 
 h^2*(((189*a1^2)/800 + (9*a1*a2)/80 + (9*a2^2)/32 + (15*a2^2*hxiW)/8 + 
     (18*a1*lam)/5 + 18*a2*lam - 6*atau*lam - 18*lam^2 - 2*ab*at*NR - 
     6*ab*lam*NR - 6*at*lam*NR)/ep + ((171*a1^2)/800 + (63*a1*a2)/80 + 
     (111*a2^2)/32 - 3*atau^2 - (9*a1^2*hxiB)/400 - (9*a1*a2*hxiB)/80 - 
     (9*a1*a2*hxiW)/80 - (39*a2^2*hxiW)/16 - (18*a1*lam)/5 - 18*a2*lam + 
     6*atau*lam + (9*a1*hxiB*lam)/10 + (9*a2*hxiW*lam)/2 + 54*lam^2 - 
     3*ab^2*NR - 3*at^2*NR + 6*ab*lam*NR + 6*at*lam*NR)/ep^2) + 
 h^3*(((-3267*a1^3)/16000 - (837*a1^2*a2)/640 + (267*a1*a2^2)/640 + 
     (4641*a2^3)/128 - (477*a1^2*atau)/200 + (57*a1*a2*atau)/20 - 
     (15*a2^2*atau)/8 - (18*a1*atau^2)/5 - 6*a2*atau^2 + 12*atau^3 + 
     (567*a1^3*hxiB)/16000 + (27*a1^2*a2*hxiB)/1600 + (27*a1*a2^2*hxiB)/640 + 
     (567*a1^2*a2*hxiW)/3200 - (63*a1*a2^2*hxiW)/320 - (2001*a2^3*hxiW)/128 + 
     (1017*a1^2*lam)/400 - (99*a1*a2*lam)/8 - (2043*a2^2*lam)/16 + 
     (171*a1*atau*lam)/10 + (75*a2*atau*lam)/2 + 2*atau^2*lam + 
     (27*a1^2*hxiB*lam)/50 + (27*a1*a2*hxiB*lam)/10 - 
     (9*a1*atau*hxiB*lam)/10 + (27*a1*a2*hxiW*lam)/10 + 
     (99*a2^2*hxiW*lam)/4 - (9*a2*atau*hxiW*lam)/2 + (711*a1*lam^2)/10 + 
     (711*a2*lam^2)/2 - 132*atau*lam^2 - (27*a1*hxiB*lam^2)/10 - 
     (27*a2*hxiW*lam^2)/2 - 564*lam^3 - (243*a1^3*NG)/2000 - 
     (27*a1^2*a2*NG)/80 - (3*a1*a2^2*NG)/16 - (15*a2^3*NG)/16 + 
     (3*a2^3*hxiW*NG)/8 + (81*a1^2*lam*NG)/50 + (9*a2^2*lam*NG)/2 + 
     (3*a1^2*ab*NR)/200 + (9*a1*a2*ab*NR)/20 - (15*a2^2*ab*NR)/8 - 
     (14*a1*ab^2*NR)/15 - 6*a2*ab^2*NR + 10*ab^3*NR - (141*a1^2*at*NR)/200 + 
     (33*a1*a2*at*NR)/20 - (15*a2^2*at*NR)/8 + (31*a1*ab*at*NR)/30 + 
     (9*a2*ab*at*NR)/2 - 2*ab^2*at*NR - (26*a1*at^2*NR)/15 - 6*a2*at^2*NR - 
     2*ab*at^2*NR + 10*at^3*NR + 2*ab^2*atau*NR - (4*ab*at*atau*NR)/3 + 
     2*at^2*atau*NR + 2*ab*atau^2*NR + 2*at*atau^2*NR - 8*a3*ab^2*cR*NR + 
     8*a3*ab*at*cR*NR - 8*a3*at^2*cR*NR - (3*a1*ab*at*hxiB*NR)/10 - 
     (3*a2*ab*at*hxiW*NR)/2 + (193*a1*ab*lam*NR)/30 + (75*a2*ab*lam*NR)/2 + 
     8*ab^2*lam*NR + (289*a1*at*lam*NR)/30 + (75*a2*at*lam*NR)/2 - 
     20*ab*at*lam*NR + 8*at^2*lam*NR - 12*ab*atau*lam*NR - 
     12*at*atau*lam*NR + 32*a3*ab*cR*lam*NR + 32*a3*at*cR*lam*NR - 
     (9*a1*ab*hxiB*lam*NR)/10 - (9*a1*at*hxiB*lam*NR)/10 - 
     (9*a2*ab*hxiW*lam*NR)/2 - (9*a2*at*hxiW*lam*NR)/2 - 132*ab*lam^2*NR - 
     132*at*lam^2*NR - (99*a1^3*NG*NR)/2000 - (11*a1^2*a2*NG*NR)/80 - 
     (3*a1*a2^2*NG*NR)/16 - (15*a2^3*NG*NR)/16 + (3*a2^3*hxiW*NG*NR)/8 + 
     (33*a1^2*lam*NG*NR)/50 + (9*a2^2*lam*NG*NR)/2 + 2*ab^3*NR^2 + 
     (2*ab^2*at*NR^2)/3 + (2*ab*at^2*NR^2)/3 + 2*at^3*NR^2 - 
     6*ab^2*lam*NR^2 - 12*ab*at*lam*NR^2 - 6*at^2*lam*NR^2)/ep^2 + 
   ((-1251*a1^3)/16000 - (477*a1^2*a2)/640 - (2661*a1*a2^2)/640 - 
     (2335*a2^3)/128 + (27*a1^2*atau)/200 + (9*a1*a2*atau)/20 + 
     (9*a2^2*atau)/8 + (117*a1*atau^2)/20 + (45*a2*atau^2)/4 - 7*atau^3 + 
     (513*a1^3*hxiB)/16000 + (189*a1^2*a2*hxiB)/1600 + 
     (333*a1*a2^2*hxiB)/640 - (9*a1*atau^2*hxiB)/20 + 
     (513*a1^2*a2*hxiW)/3200 + (279*a1*a2^2*hxiW)/320 + 
     (1385*a2^3*hxiW)/128 - (9*a2*atau^2*hxiW)/4 + (1611*a1^2*lam)/400 + 
     (891*a1*a2*lam)/40 + (1551*a2^2*lam)/16 - 9*a1*atau*lam - 
     27*a2*atau*lam - 33*atau^2*lam - (27*a1^2*hxiB*lam)/50 - 
     (27*a1*a2*hxiB*lam)/10 + (9*a1*atau*hxiB*lam)/10 - 
     (27*a1*a2*hxiW*lam)/10 - (99*a2^2*hxiW*lam)/4 + (9*a2*atau*hxiW*lam)/2 - 
     (567*a1*lam^2)/10 - (567*a2*lam^2)/2 + 108*atau*lam^2 + 
     (81*a1*hxiB*lam^2)/10 + (81*a2*hxiW*lam^2)/2 + 540*lam^3 + 
     (81*a1^3*NG)/1000 + (27*a1^2*a2*NG)/200 + (3*a1*a2^2*NG)/40 + 
     (a2^3*NG)/2 - (a2^3*hxiW*NG)/8 - (27*a1^2*lam*NG)/50 - 
     (3*a2^2*lam*NG)/2 + (27*a1^2*ab*NR)/200 + (9*a1*a2*ab*NR)/20 + 
     (9*a2^2*ab*NR)/8 + (37*a1*ab^2*NR)/20 + (45*a2*ab^2*NR)/4 - 3*ab^3*NR + 
     (27*a1^2*at*NR)/200 + (9*a1*a2*at*NR)/20 + (9*a2^2*at*NR)/8 + 
     3*ab^2*at*NR + (61*a1*at^2*NR)/20 + (45*a2*at^2*NR)/4 + 3*ab*at^2*NR - 
     3*at^3*NR - 4*ab^2*atau*NR - 4*at^2*atau*NR - 4*ab*atau^2*NR - 
     4*at*atau^2*NR + 12*a3*ab^2*cR*NR + 12*a3*at^2*cR*NR - 
     (9*a1*ab^2*hxiB*NR)/20 - (9*a1*at^2*hxiB*NR)/20 - 
     (9*a2*ab^2*hxiW*NR)/4 - (9*a2*at^2*hxiW*NR)/4 - 5*a1*ab*lam*NR - 
     27*a2*ab*lam*NR - 39*ab^2*lam*NR - (31*a1*at*lam*NR)/5 - 
     27*a2*at*lam*NR - 6*ab*at*lam*NR - 39*at^2*lam*NR + 12*ab*atau*lam*NR + 
     12*at*atau*lam*NR - 12*a3*ab*cR*lam*NR - 12*a3*at*cR*lam*NR + 
     (9*a1*ab*hxiB*lam*NR)/10 + (9*a1*at*hxiB*lam*NR)/10 + 
     (9*a2*ab*hxiW*lam*NR)/2 + (9*a2*at*hxiW*lam*NR)/2 + 108*ab*lam^2*NR + 
     108*at*lam^2*NR + (33*a1^3*NG*NR)/1000 + (11*a1^2*a2*NG*NR)/200 + 
     (3*a1*a2^2*NG*NR)/40 + (a2^3*NG*NR)/2 - (a2^3*hxiW*NG*NR)/8 - 
     (11*a1^2*lam*NG*NR)/50 - (3*a2^2*lam*NG*NR)/2 - 4*ab^3*NR^2 - 
     4*ab^2*at*NR^2 - 4*ab*at^2*NR^2 - 4*at^3*NR^2 + 6*ab^2*lam*NR^2 + 
     12*ab*at*lam*NR^2 + 6*at^2*lam*NR^2)/ep^3 + 
   ((981*a1^3)/2000 + (18*a1^2*a2)/5 + (609*a1*a2^2)/80 + (547*a2^3)/64 - 
     (18*a1^2*atau)/25 - 6*a1*a2*atau - 7*a2^2*atau + (21*a1*atau^2)/5 - 
     14*a2*atau^2 - (19*atau^3)/3 + (723*a2^3*hxiW)/64 - (693*a1^2*lam)/160 - 
     (1779*a1*a2*lam)/80 + (3759*a2^2*lam)/32 - (549*a1*atau*lam)/40 + 
     (63*a2*atau*lam)/8 + (67*atau^2*lam)/4 - (36*a1*lam^2)/5 - 36*a2*lam^2 + 
     24*atau*lam^2 + 354*lam^3 + (243*a1^3*NG)/2000 + (27*a1^2*a2*NG)/80 + 
     (3*a1*a2^2*NG)/16 + (35*a2^3*NG)/32 - (17*a2^3*hxiW*NG)/32 - 
     (459*a1^2*lam*NG)/200 - (51*a2^2*lam*NG)/8 - (64*a1^2*ab*NR)/75 - 
     (8*a1*a2*ab*NR)/5 - 7*a2^2*ab*NR - (41*a1*ab^2*NR)/15 - 14*a2*ab^2*NR - 
     (37*ab^3*NR)/3 - (61*a1^2*at*NR)/75 - (19*a1*a2*at*NR)/5 - 
     7*a2^2*at*NR - (64*a1*ab*at*NR)/45 + 2*a2*ab*at*NR + (ab^2*at*NR)/3 - 
     (7*a1*at^2*NR)/15 - 14*a2*at^2*NR + (ab*at^2*NR)/3 - (37*at^3*NR)/3 + 
     6*ab^2*atau*NR + (4*ab*at*atau*NR)/3 + 6*at^2*atau*NR + 6*ab*atau^2*NR + 
     6*at*atau^2*NR + 18*a3*ab^2*cR*NR - (4*a3*ab*at*cR*NR)/3 + 
     18*a3*at^2*cR*NR + (131*a1*ab*lam*NR)/40 + (63*a2*ab*lam*NR)/8 + 
     (91*ab^2*lam*NR)/4 - (73*a1*at*lam*NR)/40 + (63*a2*at*lam*NR)/8 + 
     (37*ab*at*lam*NR)/2 + (91*at^2*lam*NR)/4 - 12*ab*atau*lam*NR - 
     12*at*atau*lam*NR - 51*a3*ab*cR*lam*NR - 51*a3*at*cR*lam*NR + 
     24*ab*lam^2*NR + 24*at*lam^2*NR + (99*a1^3*NG*NR)/2000 + 
     (11*a1^2*a2*NG*NR)/80 + (3*a1*a2^2*NG*NR)/16 + (35*a2^3*NG*NR)/32 - 
     (17*a2^3*hxiW*NG*NR)/32 - (187*a1^2*lam*NG*NR)/200 - 
     (51*a2^2*lam*NG*NR)/8 + 6*ab^3*NR^2 + (22*ab^2*at*NR^2)/3 + 
     (22*ab*at^2*NR^2)/3 + 6*at^3*NR^2 - 6*ab^2*lam*NR^2 - 
     12*ab*at*lam*NR^2 - 6*at^2*lam*NR^2 - (27*a1^3*z3)/125 - 
     (81*a1^2*a2*z3)/50 - (99*a1*a2^2*z3)/20 + (75*a2^3*z3)/4 - 
     (81*a1^2*atau*z3)/50 + (27*a1*a2*atau*z3)/5 - (3*a2^2*atau*z3)/2 - 
     (27*a1*atau^2*z3)/5 + 15*a2*atau^2*z3 + 4*atau^3*z3 + 
     (3*a2^3*hxiW*z3)/4 - (81*a1^2*lam*z3)/50 + 9*a1*a2*lam*z3 - 
     (99*a2^2*lam*z3)/2 + (36*a1*atau*lam*z3)/5 - 36*a2*atau*lam*z3 + 
     24*atau^2*lam*z3 - (36*a1*lam^2*z3)/5 - 36*a2*lam^2*z3 - 
     (a1^2*ab*NR*z3)/50 + (3*a1*a2*ab*NR*z3)/5 - (3*a2^2*ab*NR*z3)/2 + 
     (21*a1*ab^2*NR*z3)/5 + 15*a2*ab^2*NR*z3 + 4*ab^3*NR*z3 - 
     (a1^2*at*NR*z3)/2 + 3*a1*a2*at*NR*z3 - (3*a2^2*at*NR*z3)/2 - 
     (3*a1*ab*at*NR*z3)/5 - 3*a2*ab*at*NR*z3 + 4*ab^2*at*NR*z3 + 
     a1*at^2*NR*z3 + 15*a2*at^2*NR*z3 + 4*ab*at^2*NR*z3 + 4*at^3*NR*z3 - 
     24*a3*ab^2*cR*NR*z3 - 24*a3*at^2*cR*NR*z3 - (44*a1*ab*lam*NR*z3)/5 - 
     36*a2*ab*lam*NR*z3 + 24*ab^2*lam*NR*z3 - 4*a1*at*lam*NR*z3 - 
     36*a2*at*lam*NR*z3 - 24*ab*at*lam*NR*z3 + 24*at^2*lam*NR*z3 + 
     48*a3*ab*cR*lam*NR*z3 + 48*a3*at*cR*lam*NR*z3)/ep);


==> anc/smh3l.m <==
(* Results with general group factors and in general linear gauge *)

(* Beta function for lambda *) 

blam = h*((27*a1^2)/400 + (9*a1*a2)/40 + (9*a2^2)/16 - atau^2 + 2*atau*lam + 
   12*lam^2 - ab^2*NR - at^2*NR + lam*((-9*a1)/10 - (9*a2)/2 + 2*ab*NR + 
     2*at*NR)) + h^2*((-531*a1^3)/4000 - (717*a1^2*a2)/800 - 
   (97*a1*a2^2)/160 + (497*a2^3)/32 + 5*atau^3 + atau^2*((-6*a1)/5 - lam/2) - 
   156*lam^3 + atau*((-9*a1^2)/8 + (33*a1*a2)/20 - (3*a2^2)/8 + 
     ((15*a1)/4 + (15*a2)/4)*lam - 24*lam^2) - (27*a1^3*NG)/250 - 
   (9*a1^2*a2*NG)/50 - (a1*a2^2*NG)/10 - (a2^3*NG)/2 + 5*ab^3*NR + 
   5*at^3*NR - (11*a1^3*NG*NR)/250 - (11*a1^2*a2*NG*NR)/150 - 
   (a1*a2^2*NG*NR)/10 - (a2^3*NG*NR)/2 + 
   at*((-57*a1^2*NR)/200 + (21*a1*a2*NR)/20 - (3*a2^2*NR)/8) + 
   lam^2*((54*a1)/5 + 54*a2 - 24*ab*NR - 24*at*NR) + 
   ab*((3*a1^2*NR)/40 + (9*a1*a2*NR)/20 - (3*a2^2*NR)/8 - at^2*NR) + 
   at^2*((-4*a1*NR)/15 - 4*a3*cR*NR) + 
   ab^2*((2*a1*NR)/15 - at*NR - 4*a3*cR*NR) + 
   lam*((687*a1^2)/400 + (117*a1*a2)/40 - (313*a2^2)/16 + (9*a1^2*NG)/20 + 
     (5*a2^2*NG)/4 - (ab^2*NR)/2 - (at^2*NR)/2 + (11*a1^2*NG*NR)/60 + 
     (5*a2^2*NG*NR)/4 + at*((17*a1*NR)/12 + (15*a2*NR)/4 + 10*a3*cR*NR) + 
     ab*((5*a1*NR)/12 + (15*a2*NR)/4 - 7*at*NR + 10*a3*cR*NR))) + 
 h^3*((-12321*a1^4)/128000 - (29779*a1^3*a2)/32000 - (64693*a1^2*a2^2)/9600 - 
   (54053*a1*a2^3)/5760 + (982291*a2^4)/3072 + 291*atau*lam^3 - 
   (161649*a1^4*NG)/160000 - (129*a1^3*a2*NG)/128 - 
   (5129*a1^2*a2^2*NG)/4800 - (2219*a1*a2^3*NG)/1152 - (14749*a2^4*NG)/768 - 
   (81*a1^4*NG^2)/2000 - (9*a1^3*a2*NG^2)/200 - (a1^2*a2^2*NG^2)/40 - 
   (a1*a2^3*NG^2)/72 - (5*a2^4*NG^2)/48 - (99*ab^3*atau*NR)/8 + 
   (15*ab^2*at*atau*NR)/8 + (15*ab*at^2*atau*NR)/8 - (99*at^3*atau*NR)/8 - 
   24*ab^2*atau^2*NR + 4*ab*at*atau^2*NR - 24*at^2*atau^2*NR - 
   (99*ab*atau^3*NR)/8 - (99*at*atau^3*NR)/8 + 80*ab^2*atau*lam*NR + 
   7*ab*at*atau*lam*NR + 80*at^2*atau*lam*NR + 80*ab*atau^2*lam*NR + 
   80*at*atau^2*lam*NR - 72*ab*atau*lam^2*NR - 72*at*atau*lam^2*NR + 
   291*ab*lam^3*NR + 291*at*lam^3*NR - (29057*a1^4*NG*NR)/160000 - 
   (23629*a1^3*a2*NG*NR)/144000 + (16579*a1^2*a2^2*NG*NR)/43200 - 
   (7423*a1*a2^3*NG*NR)/5760 - (14749*a2^4*NG*NR)/768 - 
   (1683*a1^3*a3*cR*NG*NR)/4000 - (561*a1^2*a2*a3*cR*NG*NR)/800 - 
   (153*a1*a2^2*a3*cR*NG*NR)/160 - (153*a2^3*a3*cR*NG*NR)/32 - 
   (33*a1^4*NG^2*NR)/1000 - (11*a1^3*a2*NG^2*NR)/300 - 
   (19*a1^2*a2^2*NG^2*NR)/540 - (a1*a2^3*NG^2*NR)/36 - (5*a2^4*NG^2*NR)/24 - 
   (121*a1^4*NG^2*NR^2)/18000 - (121*a1^3*a2*NG^2*NR^2)/16200 - 
   (11*a1^2*a2^2*NG^2*NR^2)/1080 - (a1*a2^3*NG^2*NR^2)/72 - 
   (5*a2^4*NG^2*NR^2)/48 + atau^3*lam*(-1241/8 - 66*z3) + 
   atau^4*(-143/8 - 12*z3) + (8019*a1^4*z3)/80000 + (81*a1^3*a2*z3)/160 + 
   (7857*a1^2*a2^2*z3)/1600 - (243*a1*a2^3*z3)/32 - (2781*a2^4*z3)/128 + 
   (2187*a1^4*NG*z3)/2500 + (243*a1^3*a2*NG*z3)/250 + 
   (189*a1^2*a2^2*NG*z3)/100 + (9*a1*a2^3*NG*z3)/20 - (45*a2^4*NG*z3)/4 + 
   (411*a1^4*NG*NR*z3)/2500 + (41*a1^3*a2*NG*NR*z3)/250 + 
   (21*a1^2*a2^2*NG*NR*z3)/100 - (3*a1*a2^3*NG*NR*z3)/20 - 
   (45*a2^4*NG*NR*z3)/4 + (99*a1^3*a3*cR*NG*NR*z3)/250 + 
   (33*a1^2*a2*a3*cR*NG*NR*z3)/50 + (9*a1*a2^2*a3*cR*NG*NR*z3)/10 + 
   (9*a2^3*a3*cR*NG*NR*z3)/2 + atau^2*lam^2*(717/2 + 252*z3) + 
   lam^4*(3588 + 2016*z3) + atau^3*((81*a1)/32 + (1137*a2)/32 + 
     (99*a1*z3)/5 - 9*a2*z3) + lam^3*((-474*a1)/5 - 474*a2 + (72*a1*z3)/5 + 
     72*a2*z3) + ab*at*lam^2*(255*NR - 72*NR^2 - 288*NR*z3) + 
   ab^3*lam*((-1881*NR)/8 + 80*NR^2 - 66*NR*z3) + 
   at^3*lam*((-1881*NR)/8 + 80*NR^2 - 66*NR*z3) + 
   ab^4*((13*NR)/2 - (195*NR^2)/8 - 12*NR*z3) + 
   at^4*((13*NR)/2 - (195*NR^2)/8 - 12*NR*z3) + 
   ab^3*at*((-83*NR)/8 - (13*NR^2)/2 - 12*NR*z3) + 
   ab*at^3*((-83*NR)/8 - (13*NR^2)/2 - 12*NR*z3) + 
   ab^2*at^2*((147*NR)/4 - (49*NR^2)/4 + 24*NR*z3) + 
   ab^2*at*lam*((45*NR)/8 + 87*NR^2 + 48*NR*z3) + 
   ab*at^2*lam*((45*NR)/8 + 87*NR^2 + 48*NR*z3) + 
   ab^2*lam^2*((789*NR)/2 - 36*NR^2 + 252*NR*z3) + 
   at^2*lam^2*((789*NR)/2 - 36*NR^2 + 252*NR*z3) + 
   ab^3*((5111*a1*NR)/480 + (1137*a2*NR)/32 - (19*a3*cR*NR)/2 - 5*a1*NR*z3 - 
     9*a2*NR*z3 + 60*a3*cR*NR*z3) + 
   at^3*((3467*a1*NR)/480 + (1137*a2*NR)/32 - (19*a3*cR*NR)/2 + 
     (17*a1*NR*z3)/5 - 9*a2*NR*z3 + 60*a3*cR*NR*z3) + 
   at*((42943*a1^3*NR)/32000 + (23521*a1^2*a2*NR)/6400 + 
     (3103*a1*a2^2*NR)/1280 - (5739*a2^3*NR)/256 + (1761*a1^2*a3*cR*NR)/800 + 
     (747*a1*a2*a3*cR*NR)/80 + (651*a2^2*a3*cR*NR)/32 + 
     (387*a1^3*NG*NR)/1000 + (9*a1^2*a2*NG*NR)/200 + (a1*a2^2*NG*NR)/40 + 
     (9*a2^3*NG*NR)/8 + (473*a1^3*NG*NR^2)/3000 + (11*a1^2*a2*NG*NR^2)/600 + 
     (a1*a2^2*NG*NR^2)/40 + (9*a2^3*NG*NR^2)/8 - (9*a1^3*NR*z3)/50 - 
     (9*a1^2*a2*NR*z3)/25 + (27*a1*a2^2*NR*z3)/20 + (99*a2^3*NR*z3)/4 - 
     (81*a1^2*a3*cR*NR*z3)/50 - (27*a1*a2*a3*cR*NR*z3)/5 - 
     (27*a2^2*a3*cR*NR*z3)/2) + at^2*((11269*a1^2*NR)/5760 - 
     (1871*a1*a2*NR)/960 + (4479*a2^2*NR)/128 + (931*a1*a3*cR*NR)/120 - 
     (31*a2*a3*cR*NR)/8 - (109*a3^2*cA*cR*NR)/2 + (131*a3^2*cR^2*NR)/2 - 
     (69*a1^2*NG*NR)/400 - (13*a2^2*NG*NR)/16 + (619*a1^2*NR^2)/1200 + 
     (11*a1*a2*NR^2)/40 + (3*a2^2*NR^2)/16 - (253*a1^2*NG*NR^2)/3600 - 
     (13*a2^2*NG*NR^2)/16 + 48*a3^2*cR*NR*TF + 20*a3^2*cR*NG*NR*TF + 
     (2957*a1^2*NR*z3)/1200 - (743*a1*a2*NR*z3)/40 - (273*a2^2*NR*z3)/16 - 
     (14*a1*a3*cR*NR*z3)/5 + 6*a2*a3*cR*NR*z3 + 24*a3^2*cA*cR*NR*z3 - 
     48*a3^2*cR^2*NR*z3) + atau^2*((51273*a1^2)/3200 - (9*a1*a2)/64 + 
     (4503*a2^2)/128 + (351*a1^2*NG)/400 - (13*a2^2*NG)/16 + 
     (143*a1^2*NG*NR)/400 - (13*a2^2*NG*NR)/16 + (135*a1^2*z3)/16 - 
     (1143*a1*a2*z3)/40 - (273*a2^2*z3)/16 + 
     lam*((1521*a1)/40 - (1587*a2)/8 - (351*a1*z3)/5 + 171*a2*z3)) + 
   atau*((106083*a1^3)/32000 + (59913*a1^2*a2)/6400 + (5499*a1*a2^2)/1280 - 
     (5739*a2^3)/256 + (891*a1^3*NG)/1000 - (27*a1^2*a2*NG)/200 - 
     (3*a1*a2^2*NG)/40 + (9*a2^3*NG)/8 + (363*a1^3*NG*NR)/1000 - 
     (11*a1^2*a2*NG*NR)/200 - (3*a1*a2^2*NG*NR)/40 + (9*a2^3*NG*NR)/8 + 
     ab*((41*a1^2*NR)/200 - (a1*a2*NR)/4 + (3*a2^2*NR)/8) + 
     at*((701*a1^2*NR)/200 + (29*a1*a2*NR)/20 + (3*a2^2*NR)/8) - 
     (81*a1^3*z3)/100 - (27*a1^2*a2*z3)/10 - (9*a1*a2^2*z3)/10 + 
     (99*a2^3*z3)/4 + lam^2*((-1623*a1)/20 + (213*a2)/4 + (288*a1*z3)/5 - 
       144*a2*z3) + lam*((-16047*a1^2)/1600 - (11313*a1*a2)/160 - 
       (1311*a2^2)/64 - (1053*a1^2*NG)/400 - (21*a2^2*NG)/16 - 
       (429*a1^2*NG*NR)/400 - (21*a2^2*NG*NR)/16 + 
       ab*((-9*a1*NR)/5 - 9*a2*NR) + at*((-9*a1*NR)/5 - 9*a2*NR) - 
       (1107*a1^2*z3)/50 + (378*a1*a2*z3)/5 - (117*a2^2*z3)/2)) + 
   ab^2*((20681*a1^2*NR)/28800 - (2591*a1*a2*NR)/960 + (4479*a2^2*NR)/128 - 
     (641*a1*a3*cR*NR)/120 - (31*a2*a3*cR*NR)/8 - (109*a3^2*cA*cR*NR)/2 + 
     (131*a3^2*cR^2*NR)/2 - (249*a1^2*NG*NR)/400 - (13*a2^2*NG*NR)/16 - 
     (77*a1^2*NR^2)/1200 - (9*a1*a2*NR^2)/40 + (3*a2^2*NR^2)/16 - 
     (913*a1^2*NG*NR^2)/3600 - (13*a2^2*NG*NR^2)/16 + 48*a3^2*cR*NR*TF + 
     20*a3^2*cR*NG*NR*TF - (407*a1^2*NR*z3)/240 - (311*a1*a2*NR*z3)/40 - 
     (273*a2^2*NR*z3)/16 + (34*a1*a3*cR*NR*z3)/5 + 6*a2*a3*cR*NR*z3 + 
     24*a3^2*cA*cR*NR*z3 - 48*a3^2*cR^2*NR*z3 + 
     at*((-2299*a1*NR)/480 + (159*a2*NR)/32 - (a3*cR*NR)/2 + 
       (26*a1*NR*z3)/5 - 12*a3*cR*NR*z3)) + 
   lam^2*((-1647*a1^2)/25 - (999*a1*a2)/5 + (1995*a2^2)/8 - 
     (1269*a1^2*NG)/100 - (141*a2^2*NG)/4 - (517*a1^2*NG*NR)/100 - 
     (141*a2^2*NG*NR)/4 - (729*a1^2*z3)/25 - (486*a1*a2*z3)/5 - 513*a2^2*z3 + 
     ab*((417*a1*NR)/20 + (213*a2*NR)/4 - 306*a3*cR*NR - (192*a1*NR*z3)/5 - 
       144*a2*NR*z3 + 288*a3*cR*NR*z3) + at*((-39*a1*NR)/4 + (213*a2*NR)/4 - 
       306*a3*cR*NR - (48*a1*NR*z3)/5 - 144*a2*NR*z3 + 288*a3*cR*NR*z3)) + 
   ab*((12043*a1^3*NR)/32000 + (13209*a1^2*a2*NR)/6400 + 
     (4179*a1*a2^2*NR)/1280 - (5739*a2^3*NR)/256 + (2049*a1^2*a3*cR*NR)/800 + 
     (699*a1*a2*a3*cR*NR)/80 + (651*a2^2*a3*cR*NR)/32 + 
     (171*a1^3*NG*NR)/1000 + (9*a1^2*a2*NG*NR)/40 + (a1*a2^2*NG*NR)/8 + 
     (9*a2^3*NG*NR)/8 + (209*a1^3*NG*NR^2)/3000 + (11*a1^2*a2*NG*NR^2)/120 + 
     (a1*a2^2*NG*NR^2)/8 + (9*a2^3*NG*NR^2)/8 + (9*a1^3*NR*z3)/100 + 
     (27*a1^2*a2*NR*z3)/50 + (9*a1*a2^2*NR*z3)/5 + (99*a2^3*NR*z3)/4 - 
     (81*a1^2*a3*cR*NR*z3)/50 - (27*a1*a2*a3*cR*NR*z3)/5 - 
     (27*a2^2*a3*cR*NR*z3)/2 + at^2*((1337*a1*NR)/480 + (159*a2*NR)/32 - 
       (a3*cR*NR)/2 - (28*a1*NR*z3)/5 - 12*a3*cR*NR*z3) + 
     at*((-1991*a1^2*NR)/1600 + (301*a1*a2*NR)/96 - (189*a2^2*NR)/64 - 
       2*a2*a3*cR*NR - a2^2*NG*NR - (17*a1^2*NR^2)/600 - (7*a1*a2*NR^2)/20 + 
       (3*a2^2*NR^2)/8 - a2^2*NG*NR^2 + 96*a3^2*cR*NR*TF - 
       (3*a1^2*NR*z3)/25 + (31*a1*a2*NR*z3)/10 + (39*a2^2*NR*z3)/2 + 
       24*a2*a3*cR*NR*z3)) + lam*((12679*a1^3)/2000 + (8811*a1^2*a2)/200 + 
     (13659*a1*a2^2)/160 - (46489*a2^3)/288 + (4407*a1^3*NG)/1000 + 
     (891*a1^2*a2*NG)/200 + (333*a1*a2^2*NG)/80 + (3515*a2^3*NG)/144 + 
     (63*a1^3*NG^2)/200 + (35*a2^3*NG^2)/72 + (10759*a1^3*NG*NR)/9000 + 
     (273*a1^2*a2*NG*NR)/200 + (153*a1*a2^2*NG*NR)/80 + 
     (3515*a2^3*NG*NR)/144 + (99*a1^2*a3*cR*NG*NR)/40 + 
     (135*a2^2*a3*cR*NG*NR)/8 + (77*a1^3*NG^2*NR)/300 + 
     (35*a2^3*NG^2*NR)/36 + (847*a1^3*NG^2*NR^2)/16200 + 
     (35*a2^3*NG^2*NR^2)/72 + (243*a1^3*z3)/1000 - (27*a1^2*a2*z3)/200 - 
     (747*a1*a2^2*z3)/40 + (2259*a2^3*z3)/8 - (729*a1^3*NG*z3)/250 - 
     (81*a1^2*a2*NG*z3)/50 - (27*a1*a2^2*NG*z3)/10 + (45*a2^3*NG*z3)/2 - 
     (137*a1^3*NG*NR*z3)/250 - (9*a1^2*a2*NG*NR*z3)/50 - 
     (3*a1*a2^2*NG*NR*z3)/10 + (45*a2^3*NG*NR*z3)/2 - 
     (66*a1^2*a3*cR*NG*NR*z3)/25 - 18*a2^2*a3*cR*NG*NR*z3 + 
     at^2*((-2161*a1*NR)/120 - (1551*a2*NR)/8 + (895*a3*cR*NR)/4 - 
       (9*a1*NR^2)/10 - (9*a2*NR^2)/2 + (57*a1*NR*z3)/5 + 171*a2*NR*z3 - 
       324*a3*cR*NR*z3) + ab^2*((-5413*a1*NR)/120 - (1551*a2*NR)/8 + 
       (895*a3*cR*NR)/4 - (9*a1*NR^2)/10 - (9*a2*NR^2)/2 + (249*a1*NR*z3)/5 + 
       171*a2*NR*z3 - 324*a3*cR*NR*z3) + at*((-112447*a1^2*NR)/14400 - 
       (6509*a1*a2*NR)/160 - (1311*a2^2*NR)/64 - (2419*a1*a3*cR*NR)/120 - 
       (489*a2*a3*cR*NR)/8 + 77*a3^2*cA*cR*NR - (119*a3^2*cR^2*NR)/2 - 
       (381*a1^2*NG*NR)/400 - (21*a2^2*NG*NR)/16 - (1397*a1^2*NG*NR^2)/3600 - 
       (21*a2^2*NG*NR^2)/16 - 32*a3^2*cR*NG*NR*TF - (449*a1^2*NR*z3)/50 + 
       (177*a1*a2*NR*z3)/5 - (117*a2^2*NR*z3)/2 + (102*a1*a3*cR*NR*z3)/5 + 
       54*a2*a3*cR*NR*z3 - 36*a3^2*cA*cR*NR*z3 + 72*a3^2*cR^2*NR*z3) + 
     ab*((-127303*a1^2*NR)/14400 - (3009*a1*a2*NR)/160 - (1311*a2^2*NR)/64 - 
       (991*a1*a3*cR*NR)/120 - (489*a2*a3*cR*NR)/8 + 77*a3^2*cA*cR*NR - 
       (119*a3^2*cR^2*NR)/2 - (93*a1^2*NG*NR)/400 - (21*a2^2*NG*NR)/16 - 
       (341*a1^2*NG*NR^2)/3600 - (21*a2^2*NG*NR^2)/16 - 32*a3^2*cR*NG*NR*TF - 
       (47*a1^2*NR*z3)/50 + (12*a1*a2*NR*z3)/5 - (117*a2^2*NR*z3)/2 + 
       6*a1*a3*cR*NR*z3 + 54*a2*a3*cR*NR*z3 - 36*a3^2*cA*cR*NR*z3 + 
       72*a3^2*cR^2*NR*z3 + at*((-121*a1*NR)/12 - (69*a2*NR)/4 + 
         (41*a3*cR*NR)/2 - (9*a1*NR^2)/5 - 9*a2*NR^2 - (2*a1*NR*z3)/5 + 
         18*a2*NR*z3 - 24*a3*cR*NR*z3))));

(* Beta function for mass parameter*) 
   
bms = h*((-9*al1)/20 - (9*al2)/4 + atau + 12*lam + ab*NR + at*NR) + 
     h^2*((-9*atau^2)/4 - 120*lam^2 - (9*ab^2*NR)/4 - (7*ab*at*NR)/2 - 
       (9*at^2*NR)/4 + lam*((72*al1)/5 + 72*al2 - 24*atau - 24*ab*NR - 
         24*at*NR) + (3*al1*((15*al2)/16 + (25*atau)/8 + (25*ab*NR)/72 + 
          (85*at*NR)/72))/5 + al2*((15*atau)/8 + (15*ab*NR)/8 + 
         (15*at*NR)/8) + al3*(5*ab*cR*NR + 5*at*cR*NR) + 
       (9*al1^2*(157/96 + (5*NG)/8 + (55*NG*NR)/216))/25 + 
       al2^2*(-385/32 + (5*NG)/8 + (5*NG*NR)/8)) + 
     h^3*(8208*lam^3 + 24*ab^2*atau*NR + 24*ab*atau^2*NR + 
       lam^2*(198*atau + 198*ab*NR + 198*at*NR + al2*(-252 - 432*z3) + 
         (3*al1*(-84 - 144*z3))/5) + atau^3*(-233/16 + 15*z3) + 
       ab^3*((-617*NR)/16 + 24*NR^2 + 15*NR*z3) + 
       at^3*((-617*NR)/16 + 24*NR^2 + 15*NR*z3) + 
       (27*al1^3*(839/108 + (1145*NG)/144 + (35*NG^2)/48 + 
          (7195*NG*NR)/3888 + (385*NG^2*NR)/648 + (4235*NG^2*NR^2)/34992 - 
          (51*z3)/16 - (27*NG*z3)/4 - (137*NG*NR*z3)/108))/125 + 
       al2^3*(-39415/576 + (2867*NG)/288 + (35*NG^2)/144 + (2867*NG*NR)/288 + 
         (35*NG^2*NR)/72 + (35*NG^2*NR^2)/144 + (711*z3)/16 + (45*NG*z3)/4 + 
         (45*NG*NR*z3)/4) + at^2*(24*atau*NR + ab*((29*NR)/16 + (55*NR^2)/2 + 
           12*NR*z3)) + at*((7*ab*atau*NR)/2 + 24*atau^2*NR + 
         ab^2*((29*NR)/16 + (55*NR^2)/2 + 12*NR*z3)) + 
       al3*(ab^2*((447*cR*NR)/8 - 90*cR*NR*z3) + 
         at^2*((447*cR*NR)/8 - 90*cR*NR*z3) + ab*at*((41*cR*NR)/4 - 
           12*cR*NR*z3)) + al3^2*(ab*((77*cA*cR*NR)/2 - (119*cR^2*NR)/4 - 
           16*cR*NG*NR*TF - 18*cA*cR*NR*z3 + 36*cR^2*NR*z3) + 
         at*((77*cA*cR*NR)/2 - (119*cR^2*NR)/4 - 16*cR*NG*NR*TF - 
           18*cA*cR*NR*z3 + 36*cR^2*NR*z3)) + 
       al2^2*(atau*(-255/128 - (21*NG)/32 - (21*NG*NR)/32 - (81*z3)/4) + 
         ab*((-255*NR)/128 - (21*NG*NR)/32 - (21*NG*NR^2)/32 - 
           (81*NR*z3)/4) + at*((-255*NR)/128 - (21*NG*NR)/32 - 
           (21*NG*NR^2)/32 - (81*NR*z3)/4) + al3*((135*cR*NG*NR)/16 - 
           9*cR*NG*NR*z3)) + 
       (9*al1^2*(atau*(-3607/128 - (117*NG)/32 - (143*NG*NR)/96 - 
            (15*z3)/4) + at*((-123103*NR)/10368 - (127*NG*NR)/96 - 
            (1397*NG*NR^2)/2592 - (149*NR*z3)/36) + 
          ab*((-79207*NR)/10368 - (31*NG*NR)/96 - (341*NG*NR^2)/2592 - 
            (35*NR*z3)/36) + al2*(1053/32 + (63*NG)/16 + (47*NG*NR)/48 - 
            (207*z3)/16 - (9*NG*z3)/4 - (NG*NR*z3)/4) + 
          al3*((55*cR*NG*NR)/16 - (11*cR*NG*NR*z3)/3)))/25 + 
       (3*al1*((-3*ab*atau*NR)/2 + atau^2*(291/16 - 36*z3) + 
          at^2*((-323*NR)/48 - (3*NR^2)/4 + 4*NR*z3) + 
          ab^2*((-959*NR)/48 - (3*NR^2)/4 + 24*NR*z3) + 
          al2^2*(2691/64 + (87*NG)/32 + (27*NG*NR)/32 - (405*z3)/16 - 
            (9*NG*z3)/4 - (NG*NR*z3)/4) + at*((-3*atau*NR)/2 + 
            ab*((-605*NR)/72 - (3*NR^2)/2 - (NR*z3)/3)) + 
          al2*((-865*ab*NR)/192 + atau*(-2331/64 + 45*z3) + 
            at*((-3277*NR)/192 + (39*NR*z3)/2)) + 
          al3*(ab*((-991*cR*NR)/144 + 5*cR*NR*z3) + 
            at*((-2419*cR*NR)/144 + 17*cR*NR*z3))))/5 + 
       al2*((-9*ab*atau*NR)/2 + atau^2*(-987/16 + 54*z3) + 
         ab^2*((-951*NR)/16 - (9*NR^2)/4 + 54*NR*z3) + 
         at^2*((-951*NR)/16 - (9*NR^2)/4 + 54*NR*z3) + 
         at*((-9*atau*NR)/2 + ab*((27*NR)/8 - (9*NR^2)/2 - 9*NR*z3)) + 
         al3*(ab*((-489*cR*NR)/16 + 27*cR*NR*z3) + 
           at*((-489*cR*NR)/16 + 27*cR*NR*z3))) + 
       lam*(-72*ab*atau*NR + al2^2*(11511/16 - (153*NG)/4 - (153*NG*NR)/4 - 
           324*z3) + (9*al1^2*(-1077/16 - (153*NG)/4 - (187*NG*NR)/12 - 
            36*z3))/25 + atau^2*(261/2 + 144*z3) + 
         ab^2*((333*NR)/2 - 36*NR^2 + 144*NR*z3) + 
         at^2*((333*NR)/2 - 36*NR^2 + 144*NR*z3) + 
         al2*(atau*(189/4 - 216*z3) + ab*((189*NR)/4 - 216*NR*z3) + 
           at*((189*NR)/4 - 216*NR*z3)) + at*(-72*atau*NR + 
           ab*(111*NR - 72*NR^2 - 144*NR*z3)) + 
         (3*al1*(al2*(-1701/8 + 72*z3) + atau*(-549/4 + 72*z3) + 
            ab*((131*NR)/4 - 88*NR*z3) + at*((-73*NR)/4 - 40*NR*z3)))/5 + 
         al3*(ab*(-306*cR*NR + 288*cR*NR*z3) + at*(-306*cR*NR + 
             288*cR*NR*z3))));

(* Anomalous dimension for Higgs field *) 

ghh = h*((-9*a1)/20 - (9*a2)/4 + atau + ab*NR + at*NR + (3*a1*xiB)/20 + 
       (3*a2*xiW)/4) + h^2*((93*a1^2)/800 + (27*a1*a2)/80 - (511*a2^2)/32 + 
       (15*a1*atau)/8 + (15*a2*atau)/8 - (9*atau^2)/4 + 6*lam^2 + 
       (9*a1^2*NG)/40 + (5*a2^2*NG)/8 + (5*a1*ab*NR)/24 + (15*a2*ab*NR)/8 - 
       (9*ab^2*NR)/4 + (17*a1*at*NR)/24 + (15*a2*at*NR)/8 + (ab*at*NR)/2 - 
       (9*at^2*NR)/4 + 5*ab*as*cR*NR + 5*as*at*cR*NR + (11*a1^2*NG*NR)/120 + 
       (5*a2^2*NG*NR)/8 + 3*a2^2*xiW + (3*a2^2*xiW^2)/8) + 
     h^3*((413*a1^3)/2000 + (837*a1^2*a2)/800 + (153*a1*a2^2)/64 - 
       (70519*a2^3)/576 - (25551*a1^2*atau)/3200 - (1233*a1*a2*atau)/320 + 
       (2433*a2^2*atau)/128 - (27*a1*atau^2)/16 - (315*a2*atau^2)/16 + 
       (71*atau^3)/16 + (351*a1^2*lam)/400 + (117*a1*a2*lam)/40 + 
       (117*a2^2*lam)/16 + 15*atau^2*lam + 9*a1*lam^2 + 45*a2*lam^2 - 
       (45*atau*lam^2)/2 - 36*lam^3 + (1353*a1^3*NG)/1000 + 
       (81*a1^2*a2*NG)/200 + (171*a1*a2^2*NG)/160 + (2381*a2^3*NG)/288 - 
       (1053*a1^2*atau*NG)/800 - (21*a2^2*atau*NG)/32 + (63*a1^3*NG^2)/400 + 
       (35*a2^3*NG^2)/144 - (5479*a1^2*ab*NR)/28800 + (671*a1*a2*ab*NR)/320 + 
       (2433*a2^2*ab*NR)/128 - (303*a1*ab^2*NR)/80 - (279*a2*ab^2*NR)/16 - 
       (25*ab^3*NR)/16 - (52831*a1^2*at*NR)/28800 + (371*a1*a2*at*NR)/320 + 
       (2433*a2^2*at*NR)/128 - (31*a1*ab*at*NR)/40 - (21*a2*ab*at*NR)/8 + 
       (13*ab^2*at*NR)/16 - (211*a1*at^2*NR)/80 - (279*a2*at^2*NR)/16 + 
       (13*ab*at^2*NR)/16 - (25*at^3*NR)/16 - (9*a1*ab*atau*NR)/10 - 
       (9*a2*ab*atau*NR)/2 + 6*ab^2*atau*NR - (9*a1*at*atau*NR)/10 - 
       (9*a2*at*atau*NR)/2 - (ab*at*atau*NR)/2 + 6*at^2*atau*NR + 
       6*ab*atau^2*NR + 6*at*atau^2*NR - (991*a1*ab*as*cR*NR)/240 - 
       (489*a2*ab*as*cR*NR)/16 + (15*ab^2*as*cR*NR)/8 - 
       (2419*a1*as*at*cR*NR)/240 - (489*a2*as*at*cR*NR)/16 + 
       (57*ab*as*at*cR*NR)/4 + (15*as*at^2*cR*NR)/8 + (77*ab*as^2*cA*cR*NR)/
        2 + (77*as^2*at*cA*cR*NR)/2 - (119*ab*as^2*cR^2*NR)/4 - 
       (119*as^2*at*cR^2*NR)/4 + 15*ab^2*lam*NR + 15*at^2*lam*NR - 
       (45*ab*lam^2*NR)/2 - (45*at*lam^2*NR)/2 + (2261*a1^3*NG*NR)/9000 - 
       (3*a1^2*a2*NG*NR)/50 - (9*a1*a2^2*NG*NR)/160 + (2381*a2^3*NG*NR)/288 - 
       (93*a1^2*ab*NG*NR)/800 - (21*a2^2*ab*NG*NR)/32 - 
       (381*a1^2*at*NG*NR)/800 - (21*a2^2*at*NG*NR)/32 - 
       (429*a1^2*atau*NG*NR)/800 - (21*a2^2*atau*NG*NR)/32 + 
       (99*a1^2*as*cR*NG*NR)/80 + (135*a2^2*as*cR*NG*NR)/16 - 
       16*ab*as^2*cR*TF*NG*NR - 16*as^2*at*cR*TF*NG*NR + 
       (77*a1^3*NG^2*NR)/600 + (35*a2^3*NG^2*NR)/72 - (9*a1*ab^2*NR^2)/20 - 
       (9*a2*ab^2*NR^2)/4 + 6*ab^3*NR^2 - (9*a1*ab*at*NR^2)/10 - 
       (9*a2*ab*at*NR^2)/2 + (11*ab^2*at*NR^2)/2 - (9*a1*at^2*NR^2)/20 - 
       (9*a2*at^2*NR^2)/4 + (11*ab*at^2*NR^2)/2 + 6*at^3*NR^2 - 
       (341*a1^2*ab*NG*NR^2)/7200 - (21*a2^2*ab*NG*NR^2)/32 - 
       (1397*a1^2*at*NG*NR^2)/7200 - (21*a2^2*at*NG*NR^2)/32 + 
       (847*a1^3*NG^2*NR^2)/32400 + (35*a2^3*NG^2*NR^2)/144 + 
       ((1521*a2^3)/64 - (51*a2^3*NG)/32 - (51*a2^3*NG*NR)/32)*xiW + 
       (15*a2^3*xiW^3)/16 - (81*a1^3*z3)/2000 + (81*a1^2*a2*z3)/400 - 
       (27*a1*a2^2*z3)/80 - (207*a2^3*z3)/16 + (351*a1^2*atau*z3)/100 + 
       (54*a1*a2*atau*z3)/5 - (63*a2^2*atau*z3)/4 - (27*a1*atau^2*z3)/5 + 
       9*a2*atau^2*z3 + 3*atau^3*z3 - (81*a1^2*lam*z3)/50 - 
       (27*a1*a2*lam*z3)/5 - (27*a2^2*lam*z3)/2 - (729*a1^3*NG*z3)/500 - 
       (81*a1^2*a2*NG*z3)/100 - (27*a1*a2^2*NG*z3)/20 + (45*a2^3*NG*z3)/4 - 
       (29*a1^2*ab*NR*z3)/100 - (9*a1*a2*ab*NR*z3)/5 - (63*a2^2*ab*NR*z3)/4 + 
       (9*a1*ab^2*NR*z3)/5 + 9*a2*ab^2*NR*z3 + 3*ab^3*NR*z3 + 
       (a1^2*at*NR*z3)/100 + (27*a1*a2*at*NR*z3)/10 - (63*a2^2*at*NR*z3)/4 + 
       (8*a1*ab*at*NR*z3)/5 - (3*a1*at^2*NR*z3)/5 + 9*a2*at^2*NR*z3 + 
       3*at^3*NR*z3 + 3*a1*ab*as*cR*NR*z3 + 27*a2*ab*as*cR*NR*z3 - 
       18*ab^2*as*cR*NR*z3 + (51*a1*as*at*cR*NR*z3)/5 + 
       27*a2*as*at*cR*NR*z3 - 12*ab*as*at*cR*NR*z3 - 18*as*at^2*cR*NR*z3 - 
       18*ab*as^2*cA*cR*NR*z3 - 18*as^2*at*cA*cR*NR*z3 + 
       36*ab*as^2*cR^2*NR*z3 + 36*as^2*at*cR^2*NR*z3 - 
       (137*a1^3*NG*NR*z3)/500 - (9*a1^2*a2*NG*NR*z3)/100 - 
       (3*a1*a2^2*NG*NR*z3)/20 + (45*a2^3*NG*NR*z3)/4 - 
       (33*a1^2*as*cR*NG*NR*z3)/25 - 9*a2^2*as*cR*NG*NR*z3 + 
       xiW^2*((117*a2^3)/32 + (9*a2^3*z3)/8));



